Counting Lines with Vinberg's algorithm

We combine classical Vinberg's algorithms with the lattice-theoretic/arithmetic approach from arXiv:1706.05734 [math.AG] to give a method of classifying large line configurations on complex quasi-polarized K3-surfaces. We apply our method to classify all complex K3-octic surfaces with at worst Du Val singularities and at least 32 lines. The upper bound on the number of lines is 36, as in the smooth case, with at most 32 lines if the singular locus is non-empty.

==> anc/_generalreadme.txt <==
cd to ./code/hh
run GAP from there
follow the instructions in ./code/hh/!readme.txt

==> anc/code/auxx.txt <==
# -*- GAP -*-
## Global constants
collect_errors   := true;  # collect errors in data.error
\\collect_errors := false; # collect errors in \\errors;
collect_warnings := true;  # collect warnings in \\watnings;

## Global variables
\\warnings := [];          # warnings will be collected here
\\errors   := [];          # errors will be collected here
last_error := "";          # last error message
err_OK     := [];          # errors to be ignored

###############################################################
##  Printing routines
###############################################################

\\action := [];

__max_level := 24;

next_ :=
function(arg)
 local res;
 res := ValueOption("level");
 if not IsInt(res) then res := 0; fi;
 if IsBound(arg[1]) then res := res + arg[1]; fi;
 res := res + 1;
 if res > __max_level then res := __max_level; fi;
 return res;
end;

action :=
function(arg)
 if Length(arg) = 0 then \\action := []; return; fi;
 \\action := [next_() - 1, arg[1]];
end;

print :=
function(arg)
 local action;
 if Length(\\action) = 2 then
  action := \\action;
  \\action := [];
  print(action[2]: level := action[1]);
 fi;
 Print(String("", next_() - 1));
 CallFuncList(Print, arg);
end;

\\format := [, "%0", "%1", "%2", "%3", "%4", "%5", "%6", "%7", "%8", "%9"];
MakeImmutable(\\format);

format :=
function(arg)
 local res, i;
 res := arg[1];
 for i in [2..Minimum(Length(arg), Length(\\format))] do
  if IsFunction(arg[i]) then arg[i] := NameFunction(arg[i]); fi;
  res := ReplacedString(res, \\format[i], String(arg[i]));
 od;
 return res;
end;

fprint := function(arg) print(CallFuncList(format, arg)); end;

_print := function(arg) Print(CallFuncList(format, arg)); end;

print_done :=
function(arg)
 Print(" Done");
 if IsBound(arg[1]) then Print(format(" (%0 found)", arg[1])); fi;
 Print("\033[0m\n");
# Print(format(" Done (%0 found)\033[0m\n", count));
end;

m_of_n :=
function(m, n)
 return Concatenation(String(m), " of ", String(n));
end;

prn_1 := "==";
prn_2 := "--";

_dot_max := 32;
_dot_step := 1;
_dot_next := 0;
_dot_count := 0;

print_dots := function(size)
 _dot_count := 0;
 _dot_step := size/_dot_max;
 _dot_next := _dot_step;
end;

print_dot :=
function()
 _dot_count := _dot_count + 1;
 if _dot_count < _dot_next then return; fi;
 _dot_next := _dot_next + _dot_step;
 Print(".\c");
end;

###############################################################
##  Errors:
###############################################################

ERRORS := [];

err_Kernel   := "(Rank too small)\n";
err_Integer  := "**Not an integral matrix\n";
err_Odd      := "**Odd matrix\n";
err_Rank     := "**Rank too large\n";
err_Index    := "**Inertia index too large\n";
err_Singular := "**Singular quartic";
err_Cmpnt    := "**Fixed component";
err_Elliptic := "**Elliptic pencil";
err_Cubic    := "**Cubic equation";
err_Parity   := "**(mod 3) error\n";
err_Det      := "**Determinant < 0\n";
err_Discr    := "**Discriminant too large\n";
err_Impr     := "**Imprimitive pencil\n";
err_Pencil   := "**Too many planes\n";
err_Lines    := "**Too many lines\n";
err_Fiber    := "**Extra fiber\n";
err_Fiber3   := "**Extra fiber (3,7)\n";
err_Fiber4   := "**Extra fiber (4,5)\n";
err_Fiber5   := "**Extra fiber (5,*)\n";
err_Dual     := "**Pencil P(l*) too large\n";
err_Sections := "**Extra sections\n";
err_Valency  := "**Max valency too high\n";
err_Count    := "**Max count too high\n";
err_Small_P  := "**Has a smaller pencil\n";
err_Small_q  := "**Has a smaller link\n";
err_Plane    := "**Extra plane\n";
err_Triangle := "**Has a triangle\n";
err_Quad     := "**Has a quadrangle\n";
err_Biquad   := "**Has a biquadrangle\n";
err_X64      := "**Is X_64\n";
err_Pool     := "(Found in pool)\n";
err_Solution := "**No dual vector\n";
err_D5       := "**Has D_5\n";
err_D6       := "**Has D_6\n";
err_D7       := "**Has D_7\n";
err_E6       := "**Has E_6\n";
err_E7       := "**Has E_7\n";
err_Girth    := "**Girth too small\n";
err_Bipartite:= "**Not bipartite\n";
err_No_Sect  := "**Cannot have sections\n";

err_OK := [err_Rank];

_print_error := true;
#_clr_error   := "\033[35;1m";
#_clr_error   := "\033[31;1m";
_clr_error   := "\033[31m";

err_ :=
function(arg)
 last_error := arg[1];
 AddSet(ERRORS, last_error);
 if Length(arg) > 1 then
  arg[2].error := last_error;
  if \\collect_errors then Add(\\errors, arg[2]); fi;
 fi;
 if _print_error then print(_clr_error, last_error, "\033[0m"); fi;
end;

Error_ :=
function(arg)
 local saved, err;

 err := function()
  OnBreak := saved;
#  arg[1] := Concatenation(_clr_error, "** ", arg[1], "\033[0m\n");
  arg[1] := Concatenation("\033[31;1m** ", arg[1], "\033[m\n");
  CallFuncList(fprint, arg);
 end;

 saved := OnBreak;
 OnBreak := err;
 if IsBool(arg[1]) and (Remove(arg, 1) = false) then
  err();
 else
  Error();
 fi;
end;

###############################################################
##  Warnings:
###############################################################

wrn_Impr     := "!!Kernel not detected by lines\n";
wrn_Discr    := "!!Not embedded to K3\n";
wrn_Group    := "!!Stabilizer not detected by fibers\n";
wrn_Extra    := "!!Extra sections added\n";
wrn_Second   := "!!More sections added\n";
wrn_Rank     := "!!Rank too small\n";

warning_ :=
function(arg)
 if Length(arg) > 1 then
  arg[2].warning := arg[1];
  if collect_warnings then Add(\\warnings, arg[2]); fi;
 fi;
 print(arg[1]);
end;

###############################################################
##  Output
###############################################################

## Remove invalid characters
_fname :=
function(s)
 s := List(String(s));
 RemoveCharacters(s, " \n\t\r\\/<>|*?\":");
 return s;
end;

## A standard output file name
out_file := s -> Concatenation("out/", _fname(s), ".txt.gz");

save_values :=
function(path, names, values)
 local out, s;
 out := OutputGzipFile(path, false);
# SetPrintFormattingStatus(out, false);
 PrintTo(out, "# -*- GAP -*-\n\n");
 s := ValueOption("comment");
 if IsString(s) then PrintTo(out, s, "\n"); fi;
 for s in [1..Length(names)] do
  PrintTo(out, ReplacedString(names[s], "\\", "\\\\"), " :=\n");
  PrintTo(out, values[s]);
  PrintTo(out, ";\n\n");
 od;
 CloseStream(out);
end;

## save_globals(file, name1, name2, ...)
save_globals :=
function(arg)
 local file;
 file := Remove(arg, 1);
 save_values(out_file(file), arg, List(arg, ValueGlobal));
end;

## save(name[, value]): saves ValueGlobal(name) to name.txt
save :=
function(arg)
 local name, val;
 name := arg[1];
 if IsBound(arg[2]) then val := arg[2]; else val := ValueGlobal(name); fi;
 save_values(out_file(name), [name], [val]);
 Print("## Variable \"", name, "\" saved\n");
end;


==> anc/code/discr.txt <==
# -*- GAP -*-

#####################################################
##  Discriminant automorphisms via permutations
#####################################################

__hom_func :=
function(hom)
 return function(arg)
   if Length(arg) = 0 then return hom; fi;
   return Image(hom, arg[1]);
  end;
end;

# Set to true to turn off validity checks when creating maps
\\NC_discr_hom := false;

__make_hom :=
function()
 if \\NC_discr_hom or (ValueOption("NC") = true) then
  return GroupHomomorphismByImagesNC;
 fi;
 return GroupHomomorphismByImages;
end;

\\make_hom := __make_hom;

__representative_tuples :=
function(G, v1, v2)
 local g, p, n;
 p := ();
 g := List(v1, Length);
 if g <> List(v2, Length) then return fail; fi;
 g := Sortex(g);
 v1 := Permuted(v1, g);
 v2 := Permuted(v2, g);
 for n in [1..Length(v1)] do
  if IsEmpty(v1[n]) then continue; fi;
  g := RepresentativeAction(G, v1[n], v2[n], OnSets);
  if g = fail then return fail; fi;
  p := p*g;
  v1 := OnTuplesSets(v1, g);
  G := Stabilizer(G, v1[n], OnSets);
 od;
 return p;
end;

#####################################################
##  Initializing a discriminant for automorphisms
#####################################################

__create_component :=
function(prime, exp)
 local p, q, v, ls;

 p := 1;
 v := [];
 ls := [];
 Perform([1..Length(exp)], function(n)
   Add(v, p);
   q := p + prime^exp[n];
   Add(ls, CycleFromList([p..q - 1]));
#   Add(ls, MappingPermListList([p..q - 1], Concatenation([p + 1..q - 1], [p])));
   p := q;
  end);
 return [v, ls];
end;

_init_component_aut :=
function(rc, shift)
 local v0, id, G, PG, vec, vp, gg, bb, ff, pp, sp, O, pwr, aut, data,
       p2v, v2p, prod, _aut, _vec, stab;

 p2v := g -> OnTuples(v0, g) - v0;
 v2p := v -> Product([1..Length(v)], n -> gg[n]^v[n], ());

 prod := function(vec, mat)
  return MakeImmutable((vec*mat) mod pwr);
 end;

 _vec := function()
  if IsBound(vec) then return; fi;
  G := List(G);
  vec := List(G, p2v);
  vp := Sortex(vec);
  bb := List(gg, g -> Position(G, g));
  if vp <> () then bb := OnTuples(bb, vp); fi;
  MakeImmutable(G);
  MakeImmutable(vec);
  MakeImmutable(bb);
 end;

 _aut := function()
  local p;

  if IsBound(aut) then return aut; fi;
  aut := AutomorphismGroup(data.G);
  _vec();
  aut := NiceMonomorphismAutomGroup(aut, G, gg);
  Unbind(G);
  aut := MappingGeneratorsImages(aut)[2];
  p := vp*pp;
  if p <> () then aut := OnTuples(aut, p); fi;
  aut := Subgroup(rc.aut(-1), aut);
  return aut;
 end;

 stab := function(g)
  local sq;
  sq := List(vec, data.sq);
  Perform(Set(sq), function(s)
    g := Stabilizer(g, Positions(sq, s) + shift, OnSets);
   end);
  return ClosureSubgroup(Subgroup(aut, []), GeneratorsOfGroup(g));
 end;

 v0 := __create_component(rc.prime, rc.exp);
 gg := v0[2];
 G  := Group(gg);
 v0 := v0[1];
 id := [1..Length(rc.exp)];
 ff := rc.form;
 pwr := discr_powers(rc);

 data := MakeImmutable([1 + shift..rc.order + shift]);
 ConvertToRangeRep(data);
 data := rec(
  G   := G,
  p2v := p2v,
  v2p := v2p,
  sq  := v -> modZ(v*ff*v, true),
  pr  := vv -> modZ(vv[1]*ff*vv[2], false),
  idv := function(v)
    _vec();
    return PositionSet(vec, v) + shift;
   end,
  idp := p -> data.idv(p2v(p)),
# sum of a list of elements represented by indices
  sum := ls -> data.idp(Product(List(rc.vecs(ls), v2p), ())),
  shift   := shift,
  domain  := data,
# permutation auto-/homomorphism as a matrix
  as_mat  := function(perm)
    _vec();
    perm := perm^sp;
    return List(bb, u -> vec[u^perm]);
   end,
# matrix auto-/homomorphism as a permutation
  as_perm := function(mat)
    _vec();
    return Sortex(List(vec, v -> prod(v, mat)))^pp;
   end,
 );

 pp := MappingPermListList([1..rc.order], data.domain);
 sp := pp^-1;

# automorphism group
 rc.aut := function(arg)
   if IsBound(arg[1]) then
    if arg[1] = 0 then return _aut(); fi;
    if arg[1] < 0 then
     if not IsBound(PG) then PG := SymmetricGroup(data.domain); fi;
     return PG;
    fi;
   fi;
   if not IsBound(O) then O := stab(_aut()); fi;
   return O;
  end;

# vector(s) with given indices
 rc.vecs := function(arg)
  _vec();
  if Length(arg) = 0 then return vec; fi;
  if IsInt(arg[1]) then return vec[arg[1] - shift]; fi;
  return vec{arg[1] - shift};
 end;
# duplicate for easier access
 data.vecs := rc.vecs;

# data for other operations
 rc.misc := function() return data; end;

 return shift + rc.order;
end;

# initializing a component for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#         < 0 --> group of all permutations of comp
# - .vecs     --> all vectors
#           n --> vector[n] or {n} (integer/list)
# - .misc     --> rec(
#    G         : component as a permutation group
#    p2v        vec  --> perm (in G)
#    v2p        perm --> vec
#    sq         vec  --> square
#    pr         [vec, vec] --> product
#    sum        ls   --> sum    (in terms of indices)
#    idv        vec  --> position
#    idp        perm --> position
#    shift     : offset of vecs
#    domain    : domain for .aut() (same as indices for .vecs())
#    as_mat     perm --> mat
#    as_perm    mat  --> perm (in .aut())
#    vecs      : copy of comp.vecs
#    hom       : copy of comp.hom
# )
init_component_aut :=
function(rc)
 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 _init_component_aut(rc, 0);
end;

# squares taken as a set
discr_squares := comp -> Set(comp.vecs(), comp.misc().sq);

# positions of vectors of a given square (and order) in .vec()
positions_square :=
function(arg)   # (comp, sq{, order})
 local c, sq, vec, dt, n;
 c  := arg[1];
 sq := modZ(arg[2], true);
 vec := c.vecs();
 dt := c.misc();
 sq := PositionsProperty(vec, v -> dt.sq(v) = sq);
 if IsBound(arg[3]) then
  n := c.prime^arg[3];
  c := dt.v2p;
  sq := Filtered(sq, v -> Order(c(vec[v])) = n);
 fi;
 return sq + dt.shift;
end;

__direct_product_elm :=
function(G, ls)
 ls := List([1..Length(ls)], n -> Image(Embedding(G, n), ls[n]));
 return Product(ls, One(G));
end;

__direct_product_subgroup :=
function(G, ls)
 local e;
 ls := List(ls, GeneratorsOfGroup);
 Perform([1..Length(ls)], function(n)
   e := Embedding(G, n);
   ls[n] := List(ls[n], g -> Image(e, g));
  end);
 ls := Subgroup(G, Concatenation(ls));
# SetDirectProductInfo(ls, DirectProductInfo(G));
 return ls;
end;

# initializing a discriminant for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#           n --> .comp[n].aut()
#         < 0 --> product of groups of permutations
init_discr_aut :=
function(rc)
 local O, PG, aut, _aut, s;

 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 s := 0;
 Perform(rc.comp, function(c) s := _init_component_aut(c, s); end);

 _aut := function()
  if not IsBound(aut) then
   aut := List(rc.comp, c -> GeneratorsOfGroup(c.aut(0)));
   aut := Subgroup(rc.aut(-1), Concatenation(aut));
  fi;
  return aut;
 end;

 rc.aut := function(arg)
  if IsBound(arg[1]) then
   if arg[1] = 0 then return _aut(); fi;
   if arg[1] < 0 then
    if not IsBound(PG) then
     PG := Concatenation(List(rc.comp, c -> c.misc().domain));
     PG := SymmetricGroup(PG);
    fi;
    return PG;
   fi;
   return rc.comp[arg[1]].aut();
  fi;
  if not IsBound(O) then
   O := List(rc.comp, c -> GeneratorsOfGroup(c.aut()));
   O := Subgroup(rc.aut(-1), Concatenation(O));
  fi;
  return O;
 end;

# rc._aut := _aut;
end;

## This is just the automorphism -1 on discr
discr_mone :=
function(discr)
 return Product(discr.comp, c -> c.misc().as_perm(-One(c.form)), ());
end;

############################################################
## Brown invariant related stuff
############################################################

2Br_comp :=
function(comp)
 local exp, form, res, p;
 res := [];
 exp := comp.exp;
 form := comp.form;
 repeat
  if IsEmpty(exp) then return MakeImmutable(res); fi;
  if ForAny([1..Length(exp)], n -> (exp[n] = 1) and not IsInt(form[n][n])) then
   return MakeImmutable(res);
  fi;
  Add(res, Determinant(form)*2^Sum(exp) mod 8);
  p := PositionsProperty(exp, e -> e <> 1);
  exp := exp{p} - 1;
  form := form{p}{p}*2;
 until false;
end;

Br_comp :=
function(comp)
 local mm, m;
 if comp.prime = 2 then return 2Br_comp(comp); fi;
 mm := List([1..Maximum(comp.exp)], function(e)
   m := Filtered([1..Length(comp.exp)], i -> comp.exp[i] = e);
   return comp.form{m}{m};
  end);
 Perform([1..Length(mm)], function(i)
   m := mm[i];
   if Length(m) = 0 then mm[i] := 0; return; fi;
   m := Legendre(Determinant(m*comp.prime^i*2), comp.prime);
   m := (1 - m)*2;
   if (comp.prime mod 4) = 3 then m := m + 2*Length(mm[i]); fi;
   mm[i] := m mod 8;
  end);
 return MakeImmutable(mm);
end;

Br :=
function(comp)
 local m;
 m := comp.misc();
 if not IsBound(m.br) then
  m.br := Br_comp(comp);
  m.Br := Sum([1..Int((1 + Length(m.br))/2)], i -> m.br[2*i - 1]) mod 8;
 fi;
 return m.br;
end;

############################################################
## Characteristic vectors
############################################################

characteristic_vectors :=
function(comp)
 local pwr, mat;
 if comp.prime <> 2 then return []; fi;
 if IsBound(comp.misc().char) then return comp.misc().char; fi;
 pwr := discr_powers(comp)/2;
 mat := comp.form;
 mat := List([1..Length(pwr)], i -> mat[i]*pwr[i]);
 pwr := List([1..Length(pwr)], i -> mat[i][i]*pwr[i]);
 pwr := Filtered(comp.misc().domain, v -> IsIntVec(mat*comp.vecs(v) - pwr));
 SetIsSSortedList(pwr, true);
 comp.misc().char := pwr;
 return pwr;
end;

############################################################
## Isomorphism between two discriminants
############################################################

_fast_compare_comp :=
function(c1, c2)
 if c1.prime <> c2.prime then return false; fi;
 if c1.exp <> c2.exp then return false; fi;
 if (c1.prime > 2) then
  return Legendre(c1.det, c1.prime) = Legendre(c2.det, c2.prime);
 fi;
 if c1.even <> c2.even then return false; fi;
 if not c1.even then return true; fi;
 return c1.det = c2.det;
end;

__comp_order_threshold := 128;

__comp_layers :=
function(comp)
 local m, p, gg, oo, o, cr, pr, nx, res;
 m := comp.misc();
 p := comp.prime;
 gg := List(comp.vecs(), m.v2p);
 oo := List(gg, Order);
 cr := [];
 res := [];
 o := Maximum(oo);
 repeat
  cr := List(cr, l -> Set(l, g -> g^p));
  pr := List(cr, l -> Set(l, g -> Position(gg, g)));
  Add(pr, Difference(Positions(oo, o), Union(pr)));
  Add(cr, gg{pr[Length(pr)]});
  Append(res, pr);
  o := o/p;
 until o <= 1;
 if p <> 2 then return res; fi;
 pr := gg{Positions(oo, 2)};
 cr := List(MinimalGeneratingSet(Group(pr)), m.p2v);
 nx := List(cr, m.sq);
 oo := cr*comp.form;
 pr := List(pr, m.p2v);
 pr := Filtered(pr, v -> ForAll([1..Length(nx)], n -> IsInt(oo[n]*v - nx[n])));
 pr := Set(pr, m.idv);
 Add(res, pr);
 return res;
end;

__comp_signature :=
function(comp)
 local m, sq, ss, oo, so;
 m := comp.misc();
 if IsBound(m.signature) then return m.signature; fi;
 sq := List(comp.vecs(), m.sq);
 ss := Set(sq);
 sq := List(ss, s -> Positions(sq, s));
 if comp.order <= __comp_order_threshold then
  m.signature := rec(vals := ss, sets := sq);
 else
#  m := __comp_layers(comp);
  sq := Cartesian(sq, __comp_layers(comp));
  Apply(sq, Intersection);
  return rec(vals := ss, sets := sq);
 fi;
 MakeImmutable(m.signature);
 return m.signature;
end;

__comp_failure_count    := 0;
__Br_failure_count      := 0;
__discr_test_threshhold := infinity;

__comp_failed :=
function()
 __comp_failure_count := __comp_failure_count + 1;
end;

__Br_failed :=
function()
 __Br_failure_count := __Br_failure_count + 1;
end;

_comp_isomorphism :=
function(c1, c2)
 local s1, s2, v1, v2;
 v1 := __comp_signature(c1);
 v2 := __comp_signature(c2);
 if v1.vals <> v2.vals then return fail; fi;
 if List(v1.sets, Length) <> List(v2.sets, Length) then return fail; fi;
 if (c1.order >= __discr_test_threshhold) and (ValueOption("DISCR_TEST_MODE") = true) then
  return ();
 fi;
 s1 := c1.misc().shift;
 s2 := c2.misc().shift;
 v1 := __representative_tuples(c1.aut(0), v2.sets + s1, v1.sets + s1);
 if v1 = fail then __comp_failed(); fi;
 if (v1 = fail) or (s1 = s2) then return v1; fi;
 return MappingPermListList(c2.misc().domain, c1.misc().domain)*v1;
end;

#_comp_isomorphism :=
#function(c1, c2)
# local d1, d2, v1, v2, sq, ss;
# d1 := c1.misc();
# v1 := c1.vecs();
# sq := List(v1, d1.sq);
# ss := Set(sq);
# v1 := List(ss, s -> Positions(sq, s) + d1.shift);
# d2 := c2.misc();
# v2 := c2.vecs();
# sq := List(v2, d2.sq);
# v2 := List(ss, s -> Positions(sq, s) + d1.shift);
# if List(v1, Length) <> List(v2, Length) then return fail; fi;
# v1 := __representative_tuples(c1.aut(0), v2, v1);
## v1 := RepresentativeAction(c1.aut(0), v2, v1, OnTuplesSets);
# if (v1 = fail) or (d1.shift = d2.shift) then return v1; fi;
# return MappingPermListList(d2.domain, d1.domain)*v1;
#end;

_compare_comp :=
function(c1, c2)    # assuming that _fast_compare_comp passed!
# if (c1.prime > 2) and (Br(c1) <> Br(c2)) then return fail; fi;
 if Br(c1) <> Br(c2) then return fail; fi;
 init_component_aut(c1);
 c1 := c1.misc().isomorphism(c2.form);
 if c1 = fail then __Br_failed(); fi;
 return c1;
end;

_discr_isomorphism :=
function(d1, d2)
 local res, p, c, ls;

 if d1.primes <> d2.primes then return fail; fi;
 if d1.order <> d2.order then return fail; fi;
 ls := [1..Length(d1.comp)];
 if ForAny(ls, n -> not _fast_compare_comp(d1.comp[n], d2.comp[n])) then
  return fail;
 fi;
 if ForAny(ls, n -> Br(d1.comp[n]) <> Br(d2.comp[n])) then return fail; fi;
 init_discr_aut(d1);
 init_discr_aut(d2);
 res := [];
 if ForAny(ls, function(n)
   n := _comp_isomorphism(d1.comp[n], d2.comp[n]);
   Add(res, n);
   return n = fail;
  end) then return fail; fi;
 return res;
end;

discr_isomorphism :=
function(d1, d2)
 d2 := _discr_isomorphism(d1, d2);
 if d2 <> fail then d2 := Product(d2, ()); fi;
 return d2;
end;

same_discr :=
function(d1, d2)
 return _discr_isomorphism(d1, d2: DISCR_TEST_MODE) <> fail;
end;

#####################################################
##  Initializing a discriminant for the induced action
#####################################################

# automorphisms of a definite form
# works for very small forms only!
aut_form_definite :=
function(mat)
 local sv, res, prod, step;

 step := function(ls)
  local p, t, r, id;
  ls := List(ls);
  id := [1..Length(ls)];
  p := Length(ls) + 1;
  if p > Length(mat) then Add(res, ls); return; fi;
  r := mat[p];
  Perform(Positions(sv.norms, mat[p][p]), function(v)
    t := prod[v];
    ls[p] := sv.vectors[v];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
    t := -t;
    ls[p] := -ls[p];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
   end);
 end;

 sv := ShortestVectors(mat, Maximum(diagonal(mat)));
 prod := sv.vectors*mat;
 res := [];
 step([]);
 return ClosureGroup(Group([One(res[1])]), res);
end;

# orientation preserving subgroup
SO_group :=
function(G)
 local det, gens;

 det := function(g)
  g := Determinant(g);
  if g > 0 then return (); fi;
  return (1,2);
 end;

 return Kernel(GroupHomomorphismByFunction(G, Group((1,2)), det));
end;

# store a matrix for the unduced action
# - .hom     vec --> vec (dual lattice --> discriminant)
__set_comp_mat :=
function(rc, mat)
 rc.hom := v -> discr_dual(v, mat, rc);
 rc.misc().hom := rc.hom;   # duplicate for convenience
end;

# mat --> induced automorphism as element of .aut(-1)
__comp_perm :=
function(rc, mat)
 return rc.misc().as_perm(rc.hom(rc.vectors*mat));
end;

## In the functions below, G is either
#   - a matrix group, or
#   - rec(group{, act, cmap}), where
#       act(g) is to be applied to the elements of group, and
#       cmap(comp, p) converts p to a an element of c.aut()
__copy_mat_group :=
function(old, new)
 if IsGroup(old) then return new; fi;
 old := ShallowCopy(old);
 old.group := new;
 return MakeImmutable(old);
end;

__parse_mat_group :=
function(G)
 local act, gens, imgs, cmap;
 cmap := __comp_perm;
 if IsRecord(G) then
  if IsBound(G.act) then act := G.act; fi;
  if IsBound(G.cmap) then cmap := G.cmap; fi;
  G := G.group;
 fi;
 gens := GeneratorsOfGroup(G);
 imgs := gens;
 if IsBound(act) then imgs := List(gens, act); fi;
 return rec(G := G,
            gens := gens, imgs := imgs,
            cmap := cmap,
            );
end;

comp_homomorphism :=
function(comp, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs, v -> G.cmap(comp, v));
 return \\make_hom()(G.G, comp.aut(-1), G.gens, G.imgs);
end;

# homomorphism from G to discr.aut()
discr_homomorphism :=
function(discr, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs,
                v -> Product(List(discr.comp, c -> G.cmap(c, v)),
                ()));
 return \\make_hom()(G.G, discr.aut(-1), G.gens, G.imgs);
end;

set_discr_group :=
function(discr, func)
 local hom;
 if IsFunction(func) then
  discr.outer := func;
 else
  func := Immutable(func);
  discr.outer := function(arg) return func; end;
 fi;
 Perform(discr.comp, function(c)
   local hom;
   c.map := function(arg)
     if not IsBound(hom) then
      hom := comp_homomorphism(c, discr.outer());
      c.map := __hom_func(hom);
     fi;
     return CallFuncList(c.map, arg);
    end;
  end);
 discr.map := function(arg)
  if IsBound(arg[1]) and IsInt(arg[1]) then
   return CallFuncList(discr.comp[Remove(arg, 1)].map, arg);
  fi;
  if not IsBound(hom) then
   hom := discr_homomorphism(discr, discr.outer());
  fi;
  if Length(arg) = 0 then return hom; fi;
  return Image(hom, arg[1]);
 end;
end;

# store a matrix for the unduced action
# - .mat         --> matrix stored
# - .outer false --> O(.mat())  # this can be overridden
#           true --> SO(.mat())
set_discr_mat :=
function(rc, mat, definite) # definite = true:  mat is positive definite
                            # definite = false: mat is hyperbolic of rank 2
                            # definite = fail:  do not set group
 local O, SO, func;
# Print(definite, "\n");
 init_discr_aut(rc);
 mat := Immutable(mat);
 rc.mat := function() return mat; end;
 Perform(rc.comp, function(c) __set_comp_mat(c, mat); end);

 if definite = true then
  func := aut_form_definite;
 elif definite = false then
  func := hyperbolic_aut;
 else
  return;
 fi;

# automorphisms of mat itself
 set_discr_group(rc, function(arg)    # op = true means orientation preserving
   if not IsBound(O) then O := func(mat); fi;
   if (Length(arg) = 0) or (arg[1] = false) then return O; fi;
   if not IsBound(SO) then SO := SO_group(O); fi;
   return SO;
  end);

end;

# create a discriminant with matrix stored
discr_form_aut :=
function(arg)
 local dd, def;

 dd := CallFuncList(discr_form, arg);
 if IsBound(arg[2]) then
  def := fail;
  dd.kernel := MakeImmutable(arg[2]);
 elif (dd.sign[2] = 0) and (dd.sign[3] = 0) then
  def := true;
 elif (dd.sign[2] = 0) and (dd.sign[3] = 1) and (dd.sign[1] = 1) then
  def := false;
 else
  def := fail;
 fi;
 set_discr_mat(dd, arg[1], def);
 return dd;
end;

discr_form_ex := discr_form_aut;

# orbits of vectors of a given square (and order) in .vec()
orbits_square :=
function(arg)   # (comp, sq{, order})
 return OrbitsDomain(Image(arg[1].map()), CallFuncList(positions_square, arg));
end;

# orbits of isotropic vectors itemized by order
orbits_isotropic :=
function(discr, comp)
 local oo, res, p, pwr, v, n;
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 oo := positions_square(comp, 0);
 oo := OrbitsDomain(Image(discr.map()), oo);
 if Length(oo) <= 1 then return []; fi;
 res := [];
 pwr := discr_powers(comp);
 p := comp.prime;
 Perform(oo, function(o)
   v := comp.vecs(o[1]);
   n := 0;
   while not IsZero(v) do
    v := (v*p) mod pwr;
    n := n + 1;
   od;
   if n = 0 then return; fi;
   if not IsSet(o) then o := MakeImmutable(SortedList(o)); fi;
   if not IsBound(res[n]) then res[n] := [o]; else Add(res[n], o); fi;
  end);
 return res;
end;

__comp_perm_perm :=
function(rc, p)
 return RestrictedPerm(p, rc.misc().domain);
end;

## Set a (known) subgroup of discr.aut() as O(mat)
perm_discr_group :=
function(discr, G)
 set_discr_group(discr, rec(group   := G,
                            cmap    := __comp_perm_perm,
                            reduced := true,
                            ));
end;

has_reduced_discr_group :=
function(discr)
 if not IsBound(discr.outer) then return false; fi;
 discr := discr.outer();
 return IsRecord(discr) and IsBound(discr.reduced) and (discr.reduced = true);
end;

## Change O(mat) to the image of discr.map()
reduced_discr_group :=
function(discr)
 if has_reduced_discr_group(discr) then return; fi;
 perm_discr_group(discr, Image(discr.map()));
end;

#####################################################
##  Gluing two forms
##   iso as returned by discr_isomorphism
#####################################################

common_kernel :=
function(d1, d2)
 local ker, z;
 ker := [];
 if IsBound(d1.kernel) then
  z := Zero(d2.mat()[1]);
  Append(ker, List(d1.kernel, v -> Concatenation(v, z)));
 fi;
 if IsBound(d2.kernel) then
  z := Zero(d1.mat()[1]);
  Append(ker, List(d2.kernel, v -> Concatenation(z, v)));
 fi;
 return ker;
end;

glue_forms :=
function(d1, d2, iso)
 local n, m, c1, c2, v1, v2, vec, mat;

 mat := DirectSumMat(-d1.mat(), d2.mat());
 vec := [];
 for n in [1..Length(d1.primes)] do
  c1 := d1.comp[n];
  c2 := d2.comp[n];
  m := c2.misc();
  v2 := List(GeneratorsOfGroup(m.G), m.idp);
  v1 := OnTuples(v2, iso);
  v1 := c1.vecs(v1)*c1.vectors;
  v2 := c2.vecs(v2)*c2.vectors;
  v1 := List([1..Length(v1)], m -> Concatenation(v1[m], v2[m]));
  if ForAny(v1, v -> not IsEvenInt(v*mat*v)) then Error(); fi;
  Append(vec, v1);
 od;
 Append(vec, common_kernel(d1, d2));
 return lattice_extension(mat, vec);
end;

#####################################################
##  New discriminant from old
##  Below, "ker" is a list of indices of kernel vectors;
##      can be obtained by "kernel2ker"
#####################################################

kernel2ker :=
function(discr, kernel)
 local res, c;
 res := [];
 for c in discr.comp do
  Append(res, Set(List(kernel, c.hom), c.misc().idv));
 od;
 return res;
end;

_kernel_as_group :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return TrivialSubgroup(dt.G); fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 return Group(ker, ());
end;

_group_as_set :=
function(comp, G)
 G := List(G, comp.misc().idp);
 Sort(G);
 return G;
end;

_saturate_kernel :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return ker; fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 ker := List(Group(ker), dt.idp);
 Sort(ker);
 return ker;
end;

__stabilize_kernel_plain :=
function(discr, ker)
 local map;
 map := discr.map();
 ker := Stabilizer(Image(map), ker, OnSets);
 return PreImages(map, ker);
end;

__stabilize_kernel_hom :=
function(discr, ker)
 local map, gens;
 map := discr.map();
 if not HasMappingGeneratorsImages(map) then
  return __stabilize_kernel_plain(discr, ker);
 fi;
 gens := MappingGeneratorsImages(map);
 return Stabilizer(Source(map), ker, gens[1], gens[2], OnSets);
end;

#\\stabilize_kernel := __stabilize_kernel_plain;
\\stabilize_kernel := __stabilize_kernel_hom;

_stabilize_kernel :=
function(discr, ker)
 local map;

 map := discr.map();
 if Length(ker) = 0 then return Source(map); fi;
 ker := Concatenation(List(discr.comp, c -> _saturate_kernel(c, ker)));
 if Length(ker) = 0 then return Source(map); fi;
 return \\stabilize_kernel(discr, ker);
end;

_index2kernel :=
function(discr, ker)
 local ls;
 ker := List(discr.comp, function(c)
   ls := Intersection(ker, c.misc().domain);
   if Length(ls) = 0 then return []; fi;
   return c.vecs(ls)*c.vectors;
  end);
 return Concatenation(ker);
end;

_new_kernel :=
function(discr, ker)
 ker := _index2kernel(discr, ker);
 if IsBound(discr.kernel) then
  ker := Concatenation(discr.kernel, ker);
 fi;
 return MakeImmutable(ker);
end;

_new_discr_group :=
function(discr, ker)
 local G;
 return function(arg)
  if IsBound(G) then return G; fi;
  G := _stabilize_kernel(discr, ker);
  G := __copy_mat_group(discr.outer(), G);
  return G;
 end;
end;

## The third argument is function(mat, kernel):
#   return false to stop processing;
#   otherwise, the result is stored in new discr.data
new_discr :=
function(arg)   # (discr, kers{, validate})
 local dd, ker, G, kernel, c;
 dd  := arg[1];
 ker := arg[2];
 kernel := _new_kernel(dd, ker);
 if IsBound(arg[3]) then
  G := arg[3](dd.mat(), kernel);
  if G = false then return fail; fi;
 fi;
 c := discr_form_ex(dd.mat(), kernel: _known_signature := dd.sign);
 if IsBound(G) then c.data := G; fi;
 set_discr_group(c, _new_discr_group(dd, ker));
 return c;
end;

#####################################################
##  K3-related tests
#####################################################

## These MUST be overridden
\\MM_sign := ReturnFail;    # sign of det(L)
\\MM_det  := ReturnFail;    # determinant det_p(discr)
\\MM_rank := ReturnFail;    # rank of L
\\MM_def  := ReturnFail;    # is definite form?
\\K3_min_rank := 2;         # minimal corank

restore_MM :=
function(rc)
 \\MM_sign := rc.sign;
 \\MM_det  := rc.det;
 \\MM_rank := rc.rank;
 \\MM_def  := rc.def;
 \\K3_min_rank := rc.min;
end;

save_MM :=
function(arg)
 local res;
 res := rec(sign := \\MM_sign,
            det  := \\MM_det,
            rank := \\MM_rank,
            def  := \\MM_def,
            min  := \\K3_min_rank,
            );
 if IsBound(arg[1]) then restore_MM(arg[1]); fi;
 return res;
end;

__MM_sign :=
function(discr)
 if IsEvenInt(discr.sign[3]) then return 1; fi;
 return -1;
end;

__MM_det :=
function(discr, comp)
 return \\MM_sign(discr)*comp.det*discr.order/comp.order;
end;

__MM_rank := discr -> discr.sign[1] + discr.sign[3];

__MM_def  := discr -> (discr.sign[1] = 0) or (discr.sign[3] = 0);

__Nikulin_complement :=
function(discr, comp, det)
 det := det*\\MM_sign(discr);
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

\\MM_plain := MakeImmutable(rec(
 sign := __MM_sign,
 det  := __MM_det,
 rank := __MM_rank,
 def  := __MM_def,
 min  := 2,
));

## These can be overridden to handle the orthogonal complement
## The plain version handles the matrix as is
set_MM_plain :=
function()
 \\Nikulin := __Nikulin_complement;
 return save_MM(\\MM_plain);
end;

set_MM_plain();

## Adjust above functions to handle T via discr(-NS) (assumed [?, ?, d])
## Create a record, with the ambient form taken into account

__MM_sign_odd :=
function(discr)
 if IsOddInt(discr.sign[1]) then return 1; fi;
 return -1;
end;

__MM_sign_even :=
function(discr)
 if IsEvenInt(discr.sign[1]) then return 1; fi;
 return -1;
end;

## Here, d is the fixed sigma_- of -NS and sign is the ambient signature
create_MM_K3 :=
function(d, sign)
 local res, mat;

 if IsMatrix(sign) then mat := sign; sign := inertia_index(sign); fi;
 sign := Immutable(sign);
 if sign[2] <> 0 then return fail; fi;
 res := rec(sign := __MM_sign_odd,
            det  := __MM_det,
            rank := discr -> Sum(sign) - discr.sign[1] - discr.sign[3],
            def  := discr -> (discr.sign[1] >= sign[3]) or
                             (discr.sign[3] >= sign[1]),
            min  := sign[1] - d,
            sg   := sign,
            );
 if IsBound(mat) then res.mat := mat; fi;
 if IsEvenInt(sign[3]) then res.sign := __MM_sign_even; fi;
 return res;
end;

\\MM_K3 := MakeImmutable(create_MM_K3(1, [3, 0, 19]));

set_MM_K3 :=
function()
 restore_MM(\\MM_K3);
 \\Nikulin := __Nikulin_complement;
end;

\\is_K3_OK_comp :=
function(comp, rk)
 rk := rk - Length(comp.exp);
 if rk > 0 then return true; fi;
 if rk < 0 then return false; fi;
 if (comp.prime = 2) and not comp.even then return true; fi;
 return comp.discr = 1;
end;

\\is_K3_OK_prime :=
function(discr, prime)
 prime := component(discr, prime);
 return (prime = fail) or \\is_K3_OK_comp(prime, \\MM_rank(discr));
end;

\\is_K3_OK_discr :=
function(discr)
 local rk;
 rk := \\MM_rank(discr);
 if rk < \\K3_min_rank then return 0; fi;
 rk := Filtered([1..Length(discr.primes)],
                    n -> not \\is_K3_OK_comp(discr.comp[n], rk));
 if Length(rk) = 0 then return true; fi;
 return discr.primes{rk};
end;

## This MUST be overridden
\\validate_discr := ReturnTrue; # function(mat, kernel)

#####################################################
##  Embedding/saturation
#####################################################

__debug_Bool :=
function(rc, val)
 if val then rc.1 := rc.1 + 1; else rc.0 := rc.0 + 1; fi;
 return val;
end;

__debug_compare := rec(0 := 0, 1 := 0);

__embd_stab :=
function(rc, G, mode)
 if IsBound(rc.G) then
  G := rc.G;
  mode := false;
 fi;
 if mode then return Stabilizer(G, rc.sat, OnSets); fi;
 return OrbitStabilizer(G, rc.sat, OnSets).stabilizer;
end;

_embd_stab :=
function(rc, G)
 if not IsBound(rc.stab) then
  rc.stab := __embd_stab(rc, G, false);
 fi;
 return rc.stab;
end;

__embd_cs :=
function(rc, G)
 if not IsBound(rc.cs) then
  rc.cs := RightCosets(G, _embd_stab(rc, G));
 fi;
 return rc.cs;
end;

__embd_K3 :=
function(root, rc, mat, kernel)
 mat := discr_form(mat, kernel: _known_signature := root.sign);
 mat.kernel := MakeImmutable(kernel);
 rc.K3 := \\is_K3_OK_prime(mat, root.prime);
 if rc.K3 then
  if root.store then rc.discr := mat; fi;
  if root.stop then root.found := rc; fi;
  return root.stop;
 fi;
 Unbind(rc.data);
 return false;
end;

__embd_make :=
function(ker, index, comp)
 ker := rec(bb := MakeImmutable(ker),
            gg := _kernel_as_group(comp, ker),
            last := index);
 ker.sat := MakeImmutable(_group_as_set(comp, ker.gg));
 return ker;
end;

\\embd_stab_threshold := 255;

_embd_clean :=
function(ls, src)
 ls := Union(List(ls, r -> r.sat));
 Perform([1..Length(src)], function(n)
   if not IsBound(src[n]) then return; fi;
   if Length(Intersection(src[n], ls)) = 0 then Unbind(src[n]); fi;
  end);
end;

# return true if the process is to be terminated
_embd_start :=
function(root)
 local ls, orb;
 ls := [];
 root.select(1);
 orb := root.orb(1);
 if ForAny([1..Length(orb)], n -> root.added(root.null, ls, Minimum(orb[n]), n)) then
  return true;
 fi;
 root.1 := [ls];
 _embd_clean(ls, orb);
 return Length(ls) = 0;
end;

_embd_finalize :=
function(root)
 local l, id;
 l := root.level;
 if l = 0 then return; fi;
 id := 0;
 Perform(Flat(root.(l)), function(rc)
   id := id + 1;
   rc.last := 1;
   rc.ref := id;
   rc.G := root.stab(rc);
  end);
end;

# return true if the process is to be terminated
_embd_rc :=
function(root, rc, dest)
 local src, orb, val;
 src := root.orb(root.level);
 return ForAny([rc.last..Length(src)], function(n)
   if not IsBound(src[n]) then return false; fi;
   orb := OrbitsDomain(root.stab(rc), src[n]);
   return ForAny(orb, o -> root.added(rc, dest, Minimum(o), n));
  end);
end;

# returns list
# check IsBound(root.found) for termination
_embd_list :=
function(root, ls)
 local dest;
 dest := [];
 ForAny(ls, rc -> _embd_rc(root, rc, dest));
 return dest;
end;

# return true if the process is to be terminated
_embd_start_level :=
function(root)
 local ls, src;
 if not IsBound(root.level) then return _embd_start(root); fi;
 if root.level = 0 then return true; fi;
 _embd_finalize(root);
 if root.select(root.level + 1) = 0 then return true; fi;
 src := root.(root.level - 1);
 ls := _embd_list(root, src[1]);
 if IsBound(root.found) then return true; fi;
 _embd_clean(ls, root.orb(root.level));
 if ForAny([2..Length(src)], function(n)
   Append(ls, _embd_list(root, src[n]));
   return IsBound(root.found);
  end)
  then return true; fi;
 root.(root.level) := [ls];
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next :=
function(root)
 local pool, ls;
 pool := root.(root.level);
 ls  := pool[Length(pool)];
 if Length(ls) = 0 then return true; fi;
 ls := _embd_list(root, ls);
 if IsBound(root.found) then return true; fi;
 Add(pool, ls);
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next_level :=
function(root)
 if _embd_start_level(root) then return true; fi;
 repeat until _embd_next(root);
 return IsBound(root.found);
end;

_embd_collect :=
function(root)
 local id, res;
 res := [];
 id := 0;
 while IsBound(root.(id)) do
  Append(res, Filtered(Flat(root.(id)), r -> r.K3));
  id := id + 1;
 od;
 return res;
end;

## Set .stop to true to find the first occurence only
init_embeddings_comp :=
function(discr, comp)
 local res, orb, dt, G, src, mode, ref, tp, is_same, pos;

 pos := function(v)
  v := PositionProperty(src, l -> PositionSet(l, v) <> fail);
  if v = fail then return 0; fi;
  return v;
 end;

 ref := function(rc)
  if IsBound(rc.ref) then return rc.ref; fi;
  return 0;
 end;

 tp := function(rc)
  if not IsBound(rc.tp) then
   rc.tp := List(rc.sat, v -> pos(v));
   Sort(rc.tp);
   MakeImmutable(rc.tp);
  fi;
  return rc.tp;
 end;

 is_same := function(p, q)
  if ref(p) <> ref(q) then return false; fi;
  if tp(p) <> tp(q) then return false; fi;
  p := RepresentativeAction(G, p.sat, q.sat, OnSets) <> fail;
  __debug_Bool(__debug_compare, p);
  return p;
 end;

 orb := orbits_isotropic(discr, comp);
 if Length(orb) = 0 then return fail; fi;
 mode := ForAny(orb[1], l -> Length(l) > \\embd_stab_threshold);
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 dt := comp.misc();
 G  := Image(discr.map());
 res := __embd_make([], 1, comp);
 res.K3 := \\is_K3_OK_prime(discr, comp.prime);
 res.stab := G;
 res := rec(
    orb    := n -> orb[n],
    G      := G,
    0      := [res],
    stop   := false,
    store  := true,
    prime  := comp.prime,
    null   := res,
    sign   := discr.sign,

    stab   := function(rc)
      if not IsBound(rc.stab) then
       rc.stab := __embd_stab(rc, G, mode);
      fi;
      return rc.stab;
     end,

    added  := function(rc, dest, p, index)
      local h;

      if PositionSet(rc.sat, p) <> fail then return false; fi;
      h := dt.v2p(comp.vecs(p));
      if not(h^comp.prime in rc.gg) then return false; fi;
      if ForAny(rc.gg, g -> pos(dt.idp(g*h)) < index) then return false; fi;
      p := Concatenation(rc.bb, [p]);
      p := __embd_make(p, index, comp);
      if IsBound(rc.ref) then p.ref := rc.ref; fi;
      if IsBound(rc.G) then p.G := rc.G; fi;
      if ForAny(dest, q -> is_same(p, q)) then return false; fi;
      h := [];
      if IsBound(discr.kernel) then h := List(discr.kernel); fi;
      Append(h, comp.vecs(p.bb)*comp.vectors);
      MakeImmutable(h);
      p.data := \\validate_discr(discr, h);
      if p.data = false then return false; fi;
      Add(dest, p);
      return __embd_K3(res, p, discr.mat(), h);
     end,

    select := function(n)
      if n > Length(orb) then n := 0; fi;
      res.level := n;
      src := [];
      if n > 0 then src := orb[n]; fi;
      return n;
     end,
  );
# if \\is_K3_OK_prime(discr, comp.prime) then res.0 := [res.null]; fi;
 return res;
end;

embeddings_comp :=
function(root)
 repeat until _embd_next_level(root);
 if root.stop then
  if IsBound(root.found) then return [root.found]; fi;
  return [];
 fi;
 return _embd_collect(root);
end;

_embd_combine :=
function(discr, data, stop)
 local res, G, rc, r, orb, step, trivial;

 trivial := r -> (Length(r.bb) = 0) or (Length(r.sat) <= 1);

 step := function(rc, n)
  if n > Length(data) then
   Add(res, rc);
   return stop;
  fi;
  return ForAny(data[n], function(rr)
    if trivial(rc) then return step(rr, n + 1); fi;
    if trivial(rr) then return step(rc, n + 1); fi;
    orb := DoubleCosets(G, _embd_stab(rr, G), _embd_stab(rc, G));
#    orb := OrbitsDomain(_embd_stab(rc, G), __embd_cs(rr, G), OnRight);
    return ForAny(orb, function(o)
      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o)));
#      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o[1])));
      r := rec(bb := o, G := rc.stab);
      o := _index2kernel(discr, o);
      if IsBound(discr.kernel) then Append(o, discr.kernel); fi;
      o := \\validate_discr(discr, o);
      if o = false then return false; fi;
      r.data := o;
      r.sat := Concatenation(List(discr.comp, c -> _saturate_kernel(c, r.bb)));
      return step(r, n + 1);
     end);
   end);
 end;

 data := Compacted(data);
 if Length(data) = 0 then return []; fi;
 if Length(data) = 1 then return data[1]; fi;
 res := [];
 G := Image(discr.map());
 rc := rec(gg := TrivialGroup(IsPermGroup), bb := [], stab := G);
 step(rc, 1);
 return res;
end;

## If stop = true, returns true/false;
#   otherwise, returns a complete list of embeddings
embeddings_discr :=
function(discr, stop)
 local bad, primes, data, rc, ret;

 ret := function(res)
  if stop then return Length(res) > 0; fi;
  Perform(res, function(r)
    if Length(r.bb) = 0 then r.discr := discr; fi;
   end);
  return res;
 end;

 bad := \\is_K3_OK_discr(discr);
 if bad = 0 then
  return ret([]);
 elif bad = true then
  if stop then return true; fi;
  bad := [];
 fi;
 if stop then primes := bad; else primes := List(discr.primes); fi;
 data := [];
 if ForAny(primes, function(p)
   rc := init_embeddings_comp(discr, component(discr, p));
   if rc = fail then return p in bad; fi;
   rc.store := not stop;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 primes := Filtered(primes, p -> IsBound(data[p]));
 if Length(primes) = 0 then
  return [rec(gg := TrivialGroup(IsPermGroup), bb := [], discr := discr)];
 fi;
 if stop and (Length(primes) = 1) then data[primes[1]].stop := true; fi;
 if ForAny(primes, function(p)
   rc := embeddings_comp(data[p]);
   if Length(rc) = 0 then
    Unbind(data[p]);
    return p in bad;
   fi;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 return ret(_embd_combine(discr, data, stop));
end;

#####################################################
##  Miscellaneous routines
#####################################################

perm2mat :=
function(perm, vec, id) # perm acts on vec; id = [indices of basis vectors];
 local v;
 return List([1..Length(id)], function(n)
   if IsPosInt(id[n]) then return vec[id[n]^perm]; fi;
   v := ZeroMutable(vec[1]);
   v[n] := 1;
   return v;
  end);
end;

#####################################################
##  The group on Aut comp_p generated by reflections
#   Returns: rec(
#       group,      # the group generated by reflections
#       vectors)    # generating vectors (for MM)
#####################################################

reflection_group :=
function(arg)   # (comp{, excluded}) - to exclude some squares
 local c, ex, dt, p, ls, sq, pp, G;

 c  := arg[1];
 p  := c.prime;
 dt := c.misc();
 ex := [];
 if IsBound(arg[2]) then ex := Set(arg[2]); fi;
 AddSet(ex, 0);
 ls := Filtered(c.vecs(), v -> not IsZero(v mod p));
 sq := List(ls, dt.sq);
 pp := PositionsProperty(sq, s -> not(s in ex));
 ex := discr_powers(c);
 pp := Filtered(pp, n -> IsZero((ls[n]*DenominatorRat(sq[n]/2)) mod ex));
# q := 2*p;
# pp := Filtered(pp, n -> (Order(dt.v2p(ls[n]))*sq[n]) mod q <> 0);
 ls := ls{pp};
 sq := sq{pp};
 pp := One(c.form);
 pp := List([1..Length(ls)], function(n)
   p := ls[n];
   p := pp - TransposedMat([c.form*p])*[p]*(2/sq[n]);
   return List(p, r -> r mod ex);
  end);
 ex := Set(pp);
 ex := Set(ex, dt.as_perm);
 G := ClosureSubgroup(Subgroup(c.aut(-1), []), ex);
 ex := List(GeneratorsOfGroup(G), dt.as_mat);
 Apply(ex, m -> Position(pp, m));
 ls := List(ex, function(n)
   if n = fail then return n; fi;
   return ls[n];
  end);
# sq := List(ex, function(n)
#   if n = fail then return n; fi;
#   return sq[n];
#  end);
 return rec(group := G, vectors := ls); #, norms := sq);
end;

#####################################################
##  Miranda--Morrison stuff
#####################################################

MM_Q   := (1,2);    # Q*/(Q*2)
MM_pmd := (3,4);    # \pm 1 in det
MM_pm1 := (5,6);    # \pm 1 in spin
MM_pm5 := (7,8);    # \pm 5 in spin
MM_mod8 := Immutable([(),, MM_pm1*MM_pm5,, MM_pm5,, MM_pm1]);

MM_Gamma_2   := Group(MM_Q, MM_pmd, MM_pm1, MM_pm5);
MM_Gamma_2_0 := Subgroup(MM_Gamma_2, [MM_pmd, MM_pm1, MM_pm5]);
MM_Gamma_2_1 := Subgroup(MM_Gamma_2, [MM_pm1, MM_pm5]);
MM_Gamma_2_2 := Subgroup(MM_Gamma_2, [MM_pm5]);
MM_Gamma_2_k := TrivialSubgroup(MM_Gamma_2);

MM_Gamma_p   := Subgroup(MM_Gamma_2, [MM_Q, MM_pmd, MM_pm1]);
MM_Gamma_p_0 := Subgroup(MM_Gamma_p, [MM_pmd, MM_pm1]);
MM_Gamma_p_k := TrivialSubgroup(MM_Gamma_p);

__MM_num2Gamma :=
function(sq, prime)
 if prime = 2 then return MM_mod8[sq mod 8]; fi;
 sq := Legendre(sq, prime);
 return MM_pm1^((1 - sq)/2);
end;

__MM_dnm2Gamma :=
function(s, prime)
 local n;
 n := 0;
 while s > 1 do n := n + 1; s := s/prime; od;
 if s <> 1 then Error(); fi;
 return MM_Q^(n mod 2);
end;

__MM_reflection :=
function(sq, prime)
 sq := sq/2;
 return __MM_num2Gamma(NumeratorRat(sq), prime)*
        __MM_dnm2Gamma(DenominatorRat(sq), prime)*MM_pmd;
end;

MM_Gamma :=
function(prime)
 if prime = 2 then return MM_Gamma_2; fi;
 return MM_Gamma_p;
end;

#MM_phi :=
#function(g, prime)
# local v;
# v := [3, 5];
# v := OnTuples(v, g) - v;
# g := MM_pmd^v[1];
# if v[2] <> 0 then g := g*__MM_num2Gamma(-1, prime); fi;
# return g;
#end;

__Sigma_sharp_10_2_4 :=
function(discr, comp)
 local rr, Sp, W2, W3;
 rr := Positions(comp.exp, 1);
 if Length(rr) = 2 then
  if Determinant(comp.form{rr}{rr}*2) mod 4 = 3 then            # (10.8.1)
   Sp := MM_Gamma_2_1;
  else
   Sp := Positions(comp.exp, 2);
   if ForAll(Sp, p -> IsInt(comp.form[p][p]*2)) then            # (10.8,3)
    Sp := MM_Gamma_2_2;
   else                                                         # (10.8.2)
    Sp := MM_Gamma_2_1;
   fi;
  fi;
 else
  Sp := Positions(comp.exp, 2);
  W2 := ForAny(Sp, p -> not IsInt(comp.form[p][p]*2));
  W3 := (Length(Sp) > 2) or ((Length(Sp) = 2) and not W2);
  if not W3 then
   W3 := Positions(comp.exp, 3);
   W3 := ForAny(W3, p -> not IsInt(comp.form[p][p]*4));
  fi;
  if W3 then                                          # (10.7.1), (10.7.2)
   if W2 then Sp := MM_Gamma_2_1; else Sp := MM_Gamma_2_2; fi;
  elif W2 then
   if IsEvenInt(Length(Sp)) then                                # (10.7.3)
    Sp := MM_Gamma_2_1;
   else                                                         # (10.7.4)
    Sp := 1 + 16*comp.form[rr[1]][rr[1]]*comp.form[Sp[1]][Sp[1]];
    Sp := Subgroup(MM_Gamma_2_0, [MM_mod8[Sp mod 8]]);
   fi;
  else                                                          # (10.7.5)
   Sp := MM_Gamma_2_k;
  fi;
 fi;
 W2 := List(rr, p -> comp.form[p][p]*2);
 W2 := First(W2, IsOddInt);
 if MM_pm5 in Sp then
  return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W2 mod 8]);
 fi;
 if Length(rr) <> 1 then Error(); fi;
 W3 := W2*\\MM_det(discr, comp);
 if (W3 - W2) mod 4 <> 0 then Error(); fi;
 return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W3 mod 8]);
end;

__Sigma_sharp_2 :=
function(discr, comp)
 local rr;
 if Length(comp.exp) < \\MM_rank(discr) then                    # (10.2.1)
  return MM_Gamma_2_0;
 fi;
 rr := Number(comp.exp, i -> i = 1);
 if (rr > 2) and not comp.even then return MM_Gamma_2_0; fi;    # (10.2.2)
 if (rr >= 2) and comp.even then return MM_Gamma_2_1; fi;       # (10.2.3)
 if rr > 0 then return __Sigma_sharp_10_2_4(discr, comp); fi;   # (10.2.4)
 rr := Positions(comp.exp, 2);
 if Length(rr) <= 1 then return MM_Gamma_2_k; fi;               # (10.2.7)
 return MM_Gamma_2_2;                                 # (10.2.5), (10.2.6)
end;

__Sigma_sharp_p :=
function(discr, comp)
 local rr;
 rr := \\MM_rank(discr) - Length(comp.exp);
 if rr > 1 then return MM_Gamma_p_0; fi;                            # (9.3.3)
 if rr = 0 then return MM_Gamma_p_k; fi;                            # (9.3.1)
 rr := __MM_num2Gamma(\\MM_det(discr, comp)/2, comp.prime)*MM_pmd;  # (9.3.2)
 return Subgroup(MM_Gamma_p_0, [rr]);
end;

__Sigma_sharp :=
function(discr, comp)
 if comp.prime = 2 then return __Sigma_sharp_2(discr, comp); fi;
 return __Sigma_sharp_p(discr, comp);
end;

## The group \Sigma^#(comp_p)
#   .sigma  :   the group \Sigma^#
Sigma_sharp :=
function(discr, comp)
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 if not IsBound(comp.sigma) then comp.sigma := __Sigma_sharp(discr, comp); fi;
 return comp.sigma;
end;

#####################################################
##  Miranda--Morrison via reflections
#####################################################

__MM_reflections_2 :=
function(discr, comp, rc)
 local ff, rr, p, q;

 if comp.even or (Length(comp.exp) < \\MM_rank(discr)) then return; fi;
 rr := Positions(comp.exp, 1);
 if Length(rr) > 2 then return; fi;
## Need to disambiguate the form
 q := \\MM_det(discr, comp) mod 8;
 if q mod 4 <> 1 then Error(); fi;
 if q = 1 then return; fi;
 ff := List(comp.form, List);
 p := rr[1];
 if not IsInt(ff[p][p]) and (Length(rr) = 2) then p := rr[2]; fi;
 ff[p][p] := ff[p][p] + 2;
 p := (Determinant(ff)*comp.order) mod 8;
 if (p - comp.det) mod 8 <> 4 then Error(); fi;
 rc.ff := ff;
end;

## The projection to \Gamma_{p,0}/\Sigma^#(comp_p)
MM_reflections :=
function(discr, comp)
 local rc, gens, imgs;

 if IsInt(comp) then comp := discr.comp[comp]; fi;
 rc := reflection_group(comp);
 rc.prime := comp.prime;
 rc.ff := comp.form;
 if comp.prime = 2 then __MM_reflections_2(discr, comp, rc); fi;
# pr := projection_sharp(discr, comp);
 imgs := List(rc.vectors, v -> __MM_reflection(v*rc.ff*v, comp.prime));
 rc.imgs := MakeImmutable(imgs);
 Unbind(rc.ff);
 return rc;
end;

#####################################################
##  Ultimate projection
#####################################################

\\MM_use_aut := false;
\\MM_Gamma_0 := MakeImmutable([[1, 1]]);

## Compute the quotient E^00(L) and images of Gamma_0 therein
#   c.pr    --> quotient projections Gamma_p to E^00
#         g --> image of g under .pr()
#    .gamma :   images of (-1, 1) and (1, -1) (gens of \Gamma_0)
MM_quotient :=
function(discr)
 local G, Sigma, pr, c, imgs;

 if Length(discr.comp) = 0 then
  G := TrivialGroup(IsPcGroup);
  discr.gamma := [One(G), One(G)];
  return G;
 fi;
 Sigma := List(discr.comp, c -> Sigma_sharp(discr, c));
 G := DirectProduct(List(discr.comp, c -> MM_Gamma(c.prime)));
 imgs := [One(G), One(G)];
 Sigma := List([1..Length(Sigma)],
            n -> Image(Embedding(G, n), Sigma[n]));
 Sigma := Concatenation(List(Sigma, GeneratorsOfGroup));
 Sigma := ClosureSubgroup(TrivialSubgroup(G), Sigma);
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   pr := List(discr.comp, function(cc)
     if c.prime = cc.prime then return MM_Q; fi;
     return __MM_num2Gamma(c.prime, cc.prime);
    end);
   pr := __direct_product_elm(G, pr);
   Sigma := ClosureSubgroup(Sigma, pr);
   imgs[1] := imgs[1]*Image(Embedding(G, n), MM_pmd);
   imgs[2] := imgs[2]*Image(Embedding(G, n), __MM_num2Gamma(-1, c.prime));
  end);
 Perform(\\MM_Gamma_0, function(v)
   c := Product([1, 2], n -> imgs[n]^v[n]);
   Sigma := ClosureSubgroup(Sigma, c);
  end);
 pr := NaturalHomomorphismByNormalSubgroup(G, Sigma);
 Perform([1..Length(discr.comp)], function(n)
   discr.comp[n].pr := __hom_func(CompositionMapping(pr, Embedding(G, n)));
  end);
 discr.gamma := List(imgs, g -> Image(pr, g));
# imgs := [List(discr.comp, c -> c.pr(MM_pmd)),
#          List(discr.comp, c -> c.pr(__MM_num2Gamma(-1, c.prime)))];
# discr.gamma := MakeImmutable(List(imgs, Product));
 return Range(pr);
# return [G, Sigma];
end;

## Compute projections of automorphisms
#  .mm      --> projection .aut() to E^00
#         g --> image under .mm
MM_projection :=
function(discr)
 local fg, rr, c, gens, imgs, gg, ii;

 if IsBound(discr.mm) then return discr.mm; fi;
 fg := MM_quotient(discr);
 if Size(fg) = 1 then
  if \\MM_use_aut then
   gg := discr.aut();
  else
   gg := discr.aut(-1);
  fi;
  gens := GeneratorsOfGroup(gg);
  imgs := List(gens, g -> One(fg));
  gg := GroupHomomorphismByImagesNC(gg, fg, gens, imgs);
  gg := __hom_func(gg);
  discr.mm := gg;
  return discr.mm;
 fi;
 gg := [];
 ii := [];
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   rr := MM_reflections(discr, c);
   gens := GeneratorsOfGroup(rr.group);
   imgs := List(rr.imgs, c.pr);
   Append(gg, gens);
   Append(ii, imgs);
  end);
 rr := Group(gg);
 if \\MM_use_aut then
  if Index(discr.aut(), rr) > 1 then
   discr.inconclusive := true;
  else
   rr := discr.aut();
  fi;
  rr := GroupHomomorphismByImages(rr, fg, gg, ii);
 else
  rr := GroupHomomorphismByImagesNC(rr, fg, ii);
 fi;
 discr.mm := __hom_func(rr);
 return discr.mm;
end;

## Set for O(mat) its image given by Miranda--Morrison
MM_discr_group :=
function(discr)
 local mm, _t, G;
 _t := \\MM_use_aut;
 \\MM_use_aut := true;
 mm := MM_projection(discr)();
 \\MM_use_aut := _t;
 G := Group(discr.gamma);
 mm := PreImages(mm, G);
 perm_discr_group(discr, mm);
end;

\$unique :=
function(obj, set)
 local p;
 p := PositionSet(set, MakeImmutable(obj));
 if p <> fail then return set[p]; fi;
 AddSet(set, obj);
 return obj;
end;

\\MM_trivial_rc     := MakeImmutable([1, 0]);
\\MM_trivial_img    := MakeImmutable([0, 1]);
\\MM_trivial_sigma  := MakeImmutable([1, 1]);

\$rc := Set([
 \\MM_trivial_img,
 \\MM_trivial_rc,
 \\MM_trivial_sigma]);

MM_K3 :=
function(discr)
 local map, mm, G, mone, rc;

 map := discr.map();
 G := rec(symplectic := Kernel(map), mone := fail);
 mone := discr_mone(discr);
 if mone in Image(map) then
  G.mone := PreImagesRepresentative(map, mone);
 fi;
 discr.group := G;
 if \\MM_def(discr) then return false; fi;

 mm := MM_projection(discr);
 G := [discr.gamma, Product(discr.gamma)];
 mone := List(G, g -> Index(Range(mm()), Group(g)));
 if mone = \\MM_trivial_sigma then
  discr.rc := \\MM_trivial_rc;
  discr.sigma := \\MM_trivial_sigma;
  return true;
 fi;
# map := mm(Image(map));
 map := Image(map);
 if not IsSubgroup(Source(mm()), map) then
  discr.inconclusive := true;
  map := Intersection(map, Source(mm()));
 fi;
 map := mm(map);
 G := List(G, g -> ClosureSubgroup(map, g));
 rc := List(G, g -> Index(Range(mm()), g));
 discr.sigma := \$unique(mone, \$rc);
 if rc[2] = rc[1] then
  discr.rc := \$unique([rc[1], 0], \$rc);
 elif rc[2] = 2*rc[1] then
  discr.rc := \$unique([0, rc[1]], \$rc);
 else
  Error();
 fi;
 if IsBound(discr.inconclusive) and (discr.rc = \\MM_trivial_rc) then
  discr.inconclusive := false;
 fi;
 return true;
end;

########################################################
# Definite transcendental lattices
########################################################

## all definite forms with the given discriminant
all_forms_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 res := Filtered(res, m -> same_discr(discr_form_ex(m), discr));
 return res;
end;

## same, returning the discriminant:
#   .iso    - the isomorphism to discr
all_discr_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 Apply(res, function(m)
   m := discr_form_ex(m);
   m.iso := discr_isomorphism(discr, m);
   if m.iso = fail then return fail; fi;
   return m;
  end);
 return Filtered(res, r -> r <> fail);
end;

analyze_discr_coset :=
function(discr, dd, g)
 local map, G, p, res;

 g := dd.iso*g^-1;
 res := rec(rc := \\MM_trivial_img, conj := []);
 map := List(GeneratorsOfGroup(dd.outer()), h -> dd.map(h)^g);
 map := GroupHomomorphismByImages(dd.outer(), discr.aut(), map);
 G := Intersection(Image(map), Image(discr.map()));
 p := PreImages(map, G);
 Size(p);
 g := MinimalGeneratingSet(p);
 g := List(g, g -> [PreImagesRepresentative(discr.map(), Image(map, g)), g]);
 res.group := g;
 res.size := Size(p)*Size(discr.group.symplectic);
 p := Filtered(p, g -> Determinant(g) = -1);
 if Length(p) > 0 then
  res.rc := \\MM_trivial_rc;
  p := Images(map, Filtered(p, g -> Order(g) <= 2));
  if Length(p) > 0 then
   g := PreImages(discr.map(), G);
   g := Filtered(g, g -> Order(g) <= 2);
   g := Filtered(g, g -> discr.map(g) in p);
   res.conj := g;
  fi;
 fi;
 return res;
end;

analyze_TL :=
function(discr, dd)
 local cs;
 cs := DoubleCosets(discr.aut(), Image(discr.map()), Image(dd.map())^dd.iso);
 Apply(cs, s -> analyze_discr_coset(discr, dd, Representative(s)));
 dd := rec(cosets := cs,
           rc := \$unique(Sum(cs, r -> r.rc), \$rc),
           mat := dd.mat());
 return dd;
end;

positive_K3 :=
function(discr)
 discr.embeddings := all_discr_discr(discr);
 if discr.embeddings = fail then discr.embeddings := []; fi;
 Apply(discr.embeddings, d -> analyze_TL(discr, d));
 discr.rc := \$unique(Sum(discr.embeddings, d -> d.rc), \$rc);
end;

do_K3 :=
function(discr)
 if not MM_K3(discr) then positive_K3(discr); fi;
 return discr;
end;

########################################################
# Hyperbolic rank 2 lattices
########################################################

hyperbolic_discr_discr :=
function(discr)
 local res, ls, _0, test, filter;

 _0 := mat -> (mat[1][1] = 0) or (mat[2][2] = 0);

 test := function(m)
  m := discr_form_ex(m);
  m.iso := discr_isomorphism(discr, m);
  if m.iso = fail then return fail; fi;
  return m;
 end;

 filter := function(ls)
  ls := List(ls, test);
  return Filtered(ls, r -> r <> fail);
 end;

 res := hyperbolic_forms_smith(discr.comp);
 if res = fail then return fail; fi;
 ls := filter(Filtered(res, _0));
 if Length(ls) > 0 then return ls; fi;
 return filter(Filtered(res, m -> not _0(m)));
end;

hyperbolic_forms_discr :=
function(discr)
 discr := hyperbolic_discr_discr(discr);
 if discr = fail then return fail; fi;
 return List(discr, d -> d.mat());
end;

########################################################
# Collecting information
########################################################

aut_group_coset :=
function(cs)
 if Length(cs.conj) = 0 then return cs.size; fi;
 return cs.size/2;
end;

aut_group_embedding :=
function(rc)
 rc := Set(rc.cosets, aut_group_coset);
 if Length(rc) <> 1 then return fail; fi;
 return rc[1];
end;

aut_group_positive :=
function(discr)
 discr := Set(discr.embeddings, aut_group_embedding);
 if Length(discr) <> 1 then return fail; fi;
 return discr[1];
end;

#####################################################
##  Temporary stuff
#####################################################

AA_test :=
function(ls)
 local dd, v, bb, G, gens;
 if Sum(ls) > 19 then return fail; fi;
# if IsEvenInt(Length(ls)) then return fail; fi;
 if not ForAll(ls, IsOddInt) then return fail; fi;
 if not ForAll(ls, IsPosInt) then return fail; fi;
 ls := Reversed(SortedList(ls));
 v := 0;
 bb := [];
 Perform(ls, function(n)
   Add(bb, [v + 1..v + n]);
   v := v + n;
  end);
 dd := List(ls, n -> Am(n));
 v := List(ls, n -> [1..n] mod 2);
 Add(dd, [[4]]);
 Add(v, [1]);
 dd := discr_form_ex(-DirectSumMat(dd), [Concatenation(v)/2]);
 G := GeneratorsOfGroup(Stabilizer(SymmetricGroup(Length(ls)), ls, Permuted));
 v := Concatenation(bb);
 gens := List(G, g -> MappingPermListList(v, Concatenation(Permuted(bb, g))));
 Perform([1..Length(ls)], function(n)
   Add(gens, MappingPermListList(bb[n], Reversed(bb[n])));
  end);
# Error();
 v := Sum(ls) + 1;
 G := rec(group := ClosureGroup(Group(()), gens),
          act := g -> PermutationMat(g^-1, v));
 set_discr_group(dd, G);
 return dd;
end;


==> anc/code/forms.txt <==
# -*- GAP -*-
IsIntVec := v -> IsList(v) and ForAll(v, IsInt);
IsIntMat := m -> IsList(m) and ForAll(m, IsIntVec);
IsIntList := function(m)
 if IsList(m) then return ForAll(m, IsIntList); fi;
 return IsInt(m);
end;

## Extends a vector v to dimension d
extend_vector :=
function(v, d)
 local i, res;
 res := List([1..d], i -> 0);
 for i in [1..Minimum(d, Length(v))] do res[i] := v[i]; od;
 return res;
end;

## Diagonal of a matrix
diagonal := m -> List([1..Length(m)], i -> m[i][i]);

diagonalize :=
function(m)
 local d, i, j, k, r, v, \0, add, pivot;

 add := function(i, j, r)
  if r = \0 then return; fi;
#  m[j] := m[j] + r*m[i];
  for k in [1..d] do m[j][k] := m[j][k] + r*m[i][k]; od;
  for k in [1..d] do m[k][j] := m[k][j] + r*m[k][i]; od;
 end;

 pivot := function(i)
  if m[i][i] <> \0 then return true; fi;
  for j in [i+1..d] do
   if m[i][j] <> \0 then
    r := 1;
    if (2*m[i][j] + m[j][j]) = \0 then r := -1; fi;
    add(j, i, r);
    return true;
   fi;
  od;
  return false;
 end;

# \0 := ValueOption("Zero");
# if \0 = fail then \0 := 0; fi;
 \0 := 0*m[1][1];
 d := Length(m);
 for i in [1..d] do
  if pivot(i) then
   for j in [i+1..d] do add(i, j, -m[j][i]/m[i][i]); od;
  fi;
#  for j in [i+1..d] do
#   if pivot(i) then add(i, j, -m[j][i]/m[i][i]); fi;
#  od;
 od;
# Display(m);
 return diagonal(m);
end;

sylvester := l -> [Number(l, i -> i > 0), Number(l, i -> i = 0),
                   Number(l, i -> i < 0)];

inertia_index := m -> sylvester(diagonalize(List(m, List)));

count_prime :=
function(list, p)
 return Number(list, i -> (i mod p) = 0);
end;

modZ :=
function(r, even)
 local d;
 if IsList(r) then return List(r, i -> modZ(i, even)); fi;
 d := DenominatorRat(r);
 if even = true then even := 2; fi;
 if even = false then even := 1; fi;
 return ((r*d) mod (even*d))/d;
end;

int2vector :=
function(dim, p, n)
 local i, r, v;
 v := List([1..dim], i -> 0);
 for i in [1..dim] do
  r := n mod p;
  n := (n - r)/p;
  v[i] := r;
 od;
 return v;
end;

component :=
function(discr, p)
 return First(discr.comp, r -> r.prime = p);
end;

discr_powers := comp -> List(comp.exp, i -> comp.prime^i);

isotropic_vectors_simple :=
function(comp)
 local d, p, pwr, res, u, v, m, n, i, r, rc, found;

 found := function()
  for i in [1..d] do
   if v[i] = 0 then continue; fi;
   if v[i] = 1 then break; fi;
   return false;
  od;
  v := List([1..d], i -> v[i]*pwr[i]);
  return IsInt((v*comp.form*v)/2);
 end;

 res := [];
 p := comp.prime;
 pwr := discr_powers(comp)/p;
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..p^d-1] do
  m := n;
  for i in u do
   r := m mod p;
   m := (m - r)/p;
   v[i] := r;
  od;
  if found() then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := p, coord := res, vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 return rc;
end;

isotropic_vectors_all :=
function(comp)
 local res, rc, d, pwr, n, m, r, u, v, i;

 res := [];
 pwr := discr_powers(comp);
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..comp.order-1] do
  m := n;
  for i in u do
   r := m mod pwr[i];
   m := (m - r)/pwr[i];
   v[i] := r;
  od;
  if IsInt((v*comp.form*v)/2) then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := comp.prime, coord := res, order := [], vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 rc.order := List(rc.coord, v -> Lcm(List(v*comp.form, i -> DenominatorRat(i))));
 v := Sortex(rc.order);
 rc.coord := Permuted(rc.coord, v);
 rc.vectors := Permuted(rc.vectors, v);
 return rc;
end;

isotropic_vectors :=
function(discr, p)
 local comp;
 comp := component(discr, p);
 if comp = fail then
  return rec(prime := p, coord := [], order := [], vectors := []);
 fi;
 return isotropic_vectors_simple(comp);
end;

discr_inverse :=
function(comp)
 local pwr, v, i;
 if IsBound(comp.inverse) then return comp.inverse; fi;
 comp.inverse := InverseMutable(comp.form);
 pwr := discr_powers(comp);
 for v in comp.inverse do
  for i in [1..Length(v)] do v[i] := ((v[i]/pwr[i]) mod pwr[i])*pwr[i]; od;
 od;
 MakeImmutable(comp.inverse);
 return comp.inverse;
end;

discr_dual :=
function(v, m, comp)
 local pwr, res, i, vec;

 vec := function(r)
  for i in [1..Length(r)] do r[i] := r[i] mod pwr[i]; od;
  return r;
 end;

 pwr := discr_powers(comp);
 res := v*m*TransposedMatMutable(comp.vectors)*discr_inverse(comp);
 if IsMatrix(res) then return List(res, vec); else return vec(res); fi;
end;

discr_auto :=
function(A, m, comp)
 if not IsMatrix(A) then return fail; fi;
 return discr_dual(comp.vectors*A, m, comp);
end;

\2Legendre :=
function(f)
 f := f mod 8;
 if (f = 1) or (f = 7) then return 1; fi;
 if (f = 3) or (f = 5) then return -1; fi;
 return fail;
end;

\$Legendre := Immutable([1,, -1,, -1,, 1]);
\2Legendre := f -> \$Legendre[f mod 8];

Nikulin :=
function(discr, comp, det)
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

\\Nikulin := Nikulin;

discr_form :=
function(arg)
 local m, id, sm, d, pp, ii, two, res, idx, rc, i, j, f, ff, get_prime;

 get_prime := function(p)
  rc := rec(prime := p, exp := List(pp, l -> Number(l, i -> i = p)));
  idx := Filtered([1..Length(m)], i -> rc.exp[i] <> 0);
  rc.vectors := List(idx, i -> sm.rowtrans[i]);
  rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  rc.exp := List(idx, i -> rc.exp[i]);
  idx := discr_powers(rc);
  for f in [1..Maximum(rc.exp)-1] do
   ii := Filtered([1..Length(rc.exp)], i -> rc.exp[i] = f);
   if Length(ii) = 0 then continue; fi;
   ff := idx[ii[1]];
   ff := ((rc.form{ii}{ii}/ff)^-1 mod ff)/ff;
   ff := ff*rc.vectors{ii};
   for i in [ii[Length(ii)]+1..Length(rc.exp)] do
    rc.vectors[i] := rc.vectors[i] - rc.form[i]{ii}*ff;
   od;
   rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  od;
  for i in [1..Length(rc.form)] do
   rc.vectors[i] := (rc.vectors[i] mod idx[i])/idx[i];
   for j in [1..Length(rc.form)] do
    f := idx[i]*idx[j];
    ff := 1;
    if i = j then ff := two; fi;
    rc.form[i][j] := (rc.form[i][j] mod (ff*f))/f;
   od;
  od;
  rc.order := Product(idx);
  rc.det := Determinant(rc.form);
  if IsBound(id) then rc.vectors := rc.vectors*id; fi;
  MakeImmutable(rc.form);
  MakeImmutable(rc.vectors);
  MakeImmutable(rc.exp);
  return rc;
 end;

 m := arg[1];
# temporary remedy
 res := ValueOption("_known_signature");
 if not IsList(res) then res := inertia_index(m); fi;
 res := rec(sign := Immutable(res), DF := true);
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 sm := SmithNormalFormIntegerMatTransforms(m);
 d := diagonal(sm.normal);
 pp := List(d, i -> FactorsInt(i));
 res.primes := Filtered(Union(pp), i -> i > 1);
 res.even := First([1..Length(m)], i -> m[i][i] mod 2 <> 0) = fail;
 res.order := 1;
 two := 1;
 if res.even then two := 2; fi;
 res.comp := List(res.primes, p -> get_prime(p));
 res.order := Product(res.comp, p -> p.order);
 for rc in res.comp do
  f := rc.det*res.order;
  rc.det := rc.det*rc.order;
  if rc.prime = 2 then
   rc.det := rc.det mod 8;
   rc.even := First([1..Length(rc.form)],
                    i -> (rc.exp[i] = 1) and not IsInt(rc.form[i][i])) = fail;
  else
   rc.det := rc.det mod rc.prime;
  fi;
  rc.discr := \\Nikulin(res, rc, f);
 od;
# res.component := p -> component(res, p);
 return res;
end;

is_discr_form := rc -> IsRecord(rc) and IsBound(rc.DF) and (rc.DF = true) and
                       IsBound(rc.sign) and IsBound(rc.comp) and IsBound(rc.primes);

is_even_discr := rc -> is_discr_form(rc) and
                       (not(2 in rc.primes) or component(rc, 2).even);

## Just the diagonal of the Smith normal form
fast_discr :=
function(arg)
 local m, id, d;
 m := arg[1];
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 return Filtered(diagonal(SmithNormalFormIntegerMat(m)), i -> i <> 0);
end;


==> anc/code/forms/ADE.txt <==
# -*- GAP -*-

_ADE :=
function(n, d)
 local i, res;
 res := -2*IdentityMat(n);
 for i in [1..n-2] do res[i][i+1] := 1; res[i+1][i] := 1; od;
 if n > d then res[n-d][n] := 1; res[n][n-d] := 1; fi;
 return res;
end;

Am := n -> _ADE(n, 1);
Dm := n -> _ADE(n, 2);
Em := n -> _ADE(n, 3);
barE6 :=
MakeImmutable([
  [  -4,  -3,   3,   0,  -3,   0 ],
  [  -3,  -6,   3,   0,   0,   0 ],
  [   3,   3,  -6,   3,   0,   3 ],
  [   0,   0,   3,  -6,   3,   0 ],
  [  -3,   0,   0,   3,  -6,   0 ],
  [   0,   0,   3,   0,   0,  -6 ]
]);
barD12 :=
MakeImmutable([
  [  -3,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   0 ],
  [   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   1 ],
  [  -1,   0,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   0 ],
  [   0,   0,   0,   0,   0,   0,   0,   0,   0,   1,   0,  -2 ]
]);
barG12 := Group([
  [ [ -1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
      [ 2, 1, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ]
]);

reflection :=
function(mat, e)
 return IdentityMat(Length(mat)) - 2*TransposedMat([mat*e])*[e]/(e*mat*e);
end;

base_reflection :=
function(mat, id)
 local e;
 e := ZeroMutable(mat[1]);
 e[id] := 1;
 return reflection(mat, e);
end;

_ADE_aut :=
function(mat, extra)
 extra := List(extra, e -> PermutationMat(e, Length(mat)));
# Add(extra, -IdentityMat(Length(mat)));
 mat := List([1..Length(mat)], i -> base_reflection(mat, i));
 return Group(Union(mat, extra));
end;

A_aut_old :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return _ADE_aut(Am(n), [Product([1..Int(n/2)], i -> (i,n+1-i))]);
end;

A_aut_new :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return Group(-IdentityMat(n), base_reflection(Am(n), 1),
              Concatenation(IdentityMat(n){[2..n]}, [List([1..n], i -> -1)]));
end;

A_aut := A_aut_old;

D_aut :=
function(n)
 local extra;
 extra := [(n-1, n)];
 if n = 4 then extra := [(1,3), (1,4)]; fi;
 return _ADE_aut(Dm(n), extra);
end;

E_aut :=
function(n)
 local extra;
 extra := [];
 if n = 6 then extra := [(1,5)(2,4)]; fi;
 return _ADE_aut(Em(n), extra);
end;

B_aut :=
function(n)
 local res;
 res := [IdentityMat(n)];
 res[1][1][1] := -1;
 Append(res, List([1..n-1], i -> PermutationMat((i,i+1), n)));
 return Group(res);
end;

#######################################################
# Vinberg lattices (via roots) of rank <= 10
#######################################################

Vinberg :=
function(n)
 if n > 11 then return fail; fi; # for n = 1, there is a square 1 vector missing
 if n < 3 then return fail; fi;
 if n = 3 then
  n := Am(3);
  n[1][1] := -1;
  n[2][2] := -1;
  return n;
 fi;
 n := Em(n);
 n[1][1] := -1;
 return n;
end;

#######################################################
# Identifying a root system
#######################################################

# extracts the first connected component from "roots"; changes "roots"
extract_component :=
function(mat, roots)
 local res, vec, next, u, p, find;

 find := function()
  if p <= 1 then return PositionProperty(roots, v -> u*v <> 0); fi;
  return PositionProperty(roots, v -> u*v <> 0, p - 1);
 end;

 res := [];
 if Length(roots) = 0 then return res; fi;
 vec := [Remove(roots, 1)];
 repeat
  next := [];
  for u in vec do
   Add(res, u);
   u := u*mat;
   p := 1;
   repeat
    p := find();
    if p = fail then break; fi;
    Add(next, Remove(roots, p));
   until false;
  od;
  if Length(next) = 0 then break; fi;
  vec := next;
 until false;
 return res;
end;

# list of the connected components of "roots"; changes "roots"
extract_components :=
function(mat, roots)
 local res, next;
 res := [];
 repeat
  next := extract_component(mat, roots);
  if Length(next) = 0 then return res; fi;
  Add(res, next);
 until false;
end;

# identify a connected root system
id_component :=
function(mat, roots)
 local n;
 if Length(roots) = 0 then return []; fi;
 n := Rank(roots*mat*TransposedMat(roots));
 if Length(roots) = n*(n+1)/2 then return [n]; fi;
 if Length(roots) = n*(n-1) then return [,n]; fi;
 if (n = 6) and (Length(roots) = 36) then return [,,6]; fi;
 if (n = 7) and (Length(roots) = 63) then return [,,7]; fi;
 if (n = 8) and (Length(roots) = 120) then return [,,8]; fi;
 Error();
end;

id_root_system :=
function(mat, roots)
 local res, id, i;

 res := [[], [], []];
 Perform(extract_components(mat, roots), function(c)
   id := id_component(mat, c);
   for i in [1..3] do if IsBound(id[i]) then Add(res[i], id[i]); fi; od;
  end);
 return List(res, SortedList);
end;

#######################################################
# A Weil chamber (PROBABLY OUTDATED!!!)
#######################################################

fundamental_domain := ReturnTrue;

fundamental_domain_single :=
function(mat, roots)
 local res, r0, rr;
 roots := Set(roots);
 if Length(roots) <= 1 then return roots; fi;
 r0 := Remove(roots);
 rr := Filtered(roots, r -> r0*mat*r = 0);
# rr := extract_components(mat, rr);
# res := Union(List(rr, r -> fundamental_domain(mat, r)));
 res := fundamental_domain(mat, rr);
 roots := Filtered(Union(roots, -roots), r -> r0*mat*r = 1);
 if Length(rr) > 0 then
  rr := res*mat;
  roots := Filtered(roots, r -> ForAll(rr*r, i -> i <= 0));
 fi;
 return Union(res, roots);
end;

fundamental_domain :=
function(mat, roots)
 roots := extract_components(mat, List(roots));
 return Union(List(roots, r -> fundamental_domain_single(mat, r)));
end;

#######################################################
# A Weil chamber
#######################################################

## these use a POSITIVE definite matrix
_root_basis :=
function (mat, vec)
 local l, v, n, p, s, bb, nn, norms;

 if IsRecord(vec) then norms := vec.norms; vec := vec.vectors; fi;
 l := Zero(mat[1]);
 for n in [1..Length(vec)] do
  v := vec[n];
  p := v*l;
  if p = 0 then
   l := 2*l + mat*v;
  elif p < 0 then
   vec[n] := - v;
  fi;
 od;
 p := vec*l;
 if IsBound(norms) then
  Perform([1..Length(norms)], function(n) p[n] := p[n]/norms[n]; end);
 fi;
 bb := [];
 if IsBound(norms) then nn := []; fi;
 for s in Set(p) do
#  v := Filtered(vec{Positions(p, s)}, v -> ForAll(bb, u -> u*mat*v <= 0));
  v := Filtered(Positions(p, s), function(v)
    v := vec[v]*mat;
    return ForAll(bb, u -> v*u <= 0);
   end);
  Append(bb, vec{v});
  if IsBound(nn) then Append(nn, norms{v}); fi;
  if Length(bb) = Length(mat) then break; fi;
 od;
 if IsBound(nn) then SortParallel(nn, bb); fi;
# if AbsInt(Determinant(bb)) <> 1 then Error(); fi;
 return bb;
end;

root_basis :=
function(mat)
 local sv;
 sv := ShortestVectors(mat, 2);
 sv.vectors := _root_basis(mat, sv);
 Unbind(sv.norms);
 sv.det := 0;
 if Length(sv.vectors) = Length(mat) then sv.det := Determinant(sv.vectors); fi;
 return sv;
end;

## Find an embedding of mat to dest (via Dynkin diagrams)
_root_embedding :=
function(mat, dest, done)
 local step, RES;

 step := function(pp)
  local n, a, p, tt, next, res;

  n := Length(pp) + 1;
  if n > Length(mat) then
   n := Immutable(pp);
   Add(RES, n);
#   if mat{n}{n} <> dest then Error(); fi;
   return n;
  fi;
#  a := mat[n]{[1..n - 1]};
  a := mat[n]{[1..n]};  # to handle roots of variable length
  tt := List(pp);
  next := Difference([1..Length(dest)], pp);
  for p in next do
#   if dest[p]{pp} <> a then continue; fi;
#   tt[n] := p;
   tt[n] := p;
   if dest[p]{tt} <> a then continue; fi;
   res := step(tt);
   if (res <> fail) and done(res) then return res; fi;
  od;
  return fail;
 end;

 RES := [];
# step := step([]);
# if first_only then return step; fi;
 step([]);
 return RES;
end;

root_embedding :=
function(mat, dest)
 mat := _root_embedding(mat, dest, ReturnTrue);
 if IsEmpty(mat) then return fail; fi;
 return mat[1];
# return _root_embedding(mat, dest, ReturnTrue);
end;

root_embeddings :=
function(mat, dest)
 return _root_embedding(mat, dest, ReturnFalse);
end;

#test := mat -> fundamental_domain(mat, ShortestVectors(mat, 2).vectors);
#######################################################
# Golay code
#######################################################

Golay :=
function()
 local mg, vv, u;
 mg := MathieuGroup(24);
 vv := SylowSubgroup(mg, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(mg, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 vv := List(vv, v -> Positions(v, Z(2)));
 Sort(vv);
 return rec(code := vv, group := mg);
end;


==> anc/code/forms/forms.txt <==
# -*- GAP -*-

#_path_forms := "forms/data/";
_path_forms := "";

\\1x1 := rec(
 get := function(data, det)
  if det <= 0 then return fail; fi;
  if not IsEvenInt(det) then return fail; fi;
  return [[[det]]];
 end
);

\\2x2 := rec(
 get := function(data, det)
  local a, b, c;

  if det <= 0 then return fail; fi;
  data := det mod 4;
  if (data <> 0) and (data <> 3) then return fail; fi;
  data := [];
  for a in [1..Int(det/3)] do
   for b in [-a..0] do
    c := (det + b^2)/a/4;
    if c < a then break; fi;
    if not IsInt(c) then continue; fi;
    Add(data, [[2*a, -b], [-b, 2*c]]);
   od;
  od;
  return data;
 end
);

__load_forms :=
function(name)
 local vname;
 vname := Concatenation("\\", name);
 if not IsBoundGlobal(vname) then
  Read(Concatenation(_path_forms, "data/", name, ".txt"));
 fi;
 if IsBoundGlobal(vname) then return ValueGlobal(vname); fi;
 return fail;
end;

_load_forms :=
function(dim)
 local name;
 name := String(dim);
 name := Concatenation(name, "x", name);
 return __load_forms(name);
end;

_path_forms := FilenameFunc(_load_forms);
_path_forms := _path_forms{[1..Length(_path_forms)-Length("forms.txt")]};

_get_forms_odd :=
function(data, det)
 if det <= 0 then return fail; fi;
 if not IsBound(data.data[det]) then return fail; fi;
 return List(data.data[det], data.mat);
end;

_get_forms_even :=
function(data, det)
 if not IsEvenInt(det) then return fail; fi;
 return _get_forms_odd(data, det/2);
end;

get_forms_det :=
function(dim, det)
 local data;
 data := _load_forms(dim);
 if data = fail then return fail; fi;
 return data.get(data, det);
end;

positive_list := l -> List(l, function(i)
  if i < 0 then i := -i; fi;
  return i;
 end);

list_2_smith :=
function(list)
 local primes;

 list := List(list, Factors);
 Apply(list, positive_list);
 primes := Filtered(Union(list), i -> i > 1);
 return List(primes, p -> rec(prime := p,
                exp := Filtered(SortedList(List(list, l -> Number(l, i -> i = p))),
                                i -> i > 0)));
end;

get_forms_smith :=
function(dim, smith)
 local factor, c, min, even, det, res, reduce, is_OK;

 reduce := function(cc)
  c := rec(prime := cc.prime, exp := List(cc.exp));
  if Length(c.exp) < dim then return c; fi;
  min := Minimum(c.exp);
#  if (c.prime = 2) then even := true; min := min - 1; fi;
  if (c.prime = 2) and (not IsBound(c.even) or (c.even <> true)) then
   even := true;
   min := min - 1;
  fi;
  c.exp := Filtered(c.exp - min, i -> i > 0);
  factor := factor*c.prime^min;
  return c;
 end;

 is_OK := function(mat)
  mat := SmithNormalFormIntegerMat(mat);
  mat := list_2_smith(List([1..Length(mat)], i -> mat[i][i]));
  return ForAll([1..Length(mat)], i -> (mat[i].prime = smith[i].prime) and
                                       (mat[i].exp = smith[i].exp));
 end;

 factor := 1;
 if ForAny(smith, c -> Length(c.exp) > dim) then return fail; fi;
 even := false;
 if dim > 1 then
  smith := Filtered(List(smith, reduce), c -> Sum(c.exp) > 0);
 fi;
 det := Product(smith, c -> c.prime^Sum(c.exp));
 res := get_forms_det(dim, det);
#Error();
 if even then
  dim := get_forms_det(dim, det/2^dim);
#Error();
  if res = fail then
   res := 2*dim;
  elif dim <> fail then
   res := Union(res, 2*dim);
  fi;
 fi;
 if res = fail then return fail; fi;
#Error();
 return factor*Filtered(res, is_OK);
end;

get_forms_list :=
function(dim, list)
 return get_forms_smith(dim, list_2_smith(list));
end;

#########################################################
## Utility routines
#########################################################
_augment_forms2 :=
function(m1, m2)
 local \0, \1;
 \0 := Zero(m1[1]);
 \1 := Zero(m2[1]);
 Apply(m1, r -> Concatenation(r, \1));
 Append(m1, List(m2, r -> Concatenation(\0, r)));
end;

augment_forms :=
function(arg)
 arg[1] := StructuralCopy(arg[1]);
 if not IsMutable(arg[1]) then arg[1] := ShallowCopy(arg[1]); fi;
 Perform(arg{[2..Length(arg)]}, function(m) _augment_forms2(arg[1], m); end);
 return arg[1];
end;

aug := augment_forms;
aug := DirectSumMat;

_augment_groups2 :=
function(g1, g2)
 local dim;
 if IsGroup(g1) then g1 := GeneratorsOfGroup(g1); fi;
 if IsGroup(g2) then g2 := GeneratorsOfGroup(g2); fi;
 dim := Length(g1[1]);
 g1 := List(g1, g -> augment_forms(g, IdentityMat(Length(g2[1]))));
 g2 := List(g2, g -> augment_forms(IdentityMat(dim), g));
 return Concatenation(g1, g2);
end;

augment_groups :=
function(arg)
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   arg[1] := _augment_groups2(arg[1], a);
  end);
 return Group(arg[1]);
end;

augment_groups :=
function(arg)
 local id1, gen1, id, gen;
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   id1 := One(arg[1]);
   id := One(a);
   gen1 := List(GeneratorsOfGroup(arg[1]), g -> DirectSumMat(g, id));
   gen := List(GeneratorsOfGroup(a), g -> DirectSumMat(id1, g));
   gen1 := Union(gen1, gen);
   if Length(gen1) > 0 then
    arg[1] := Group(gen1);
   else
    arg[1] := Group(DirectSumMat(id1, id));
   fi;
  end);
 return arg[1];
end;

lattice_extension :=
function(mat, vec)
 local q;

 if Length(vec) = 0 then
  vec := IdentityMat(Length(mat));
  return rec(vec := vec, form := List(mat, List), back := vec);
 fi;
 q := Lcm(List(vec, v -> Lcm(List(v, DenominatorRat))));
 vec := q*Concatenation(IdentityMat(Length(mat)), vec);
 vec := BaseIntMat(vec)/q;
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

orthogonal_complement :=
function(mat, vec)
 local tm;
 tm := NullspaceIntMat(mat*TransposedMat(vec));
 vec := Concatenation(tm, vec)^-1;
 vec := vec{[1..Length(vec)]}{[1..Length(tm)]};
 return rec(vec  := tm,
            form := tm*mat*TransposedMat(tm),
            back := vec);
end;

complement_modulo :=
function(mat, vec, prime)
 local mm;

 mm := mat*TransposedMat(vec);
 mm := mm/Gcd(List(mm, Gcd));
 vec := SolutionNullspaceIntMat(mm, List(vec, i -> prime));
 if vec[1] = fail then return fail; fi;
 vec := Concatenation(vec[2], [vec[1]]);
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

#########################################################
## Hyperbolic 2x2 forms
## This part is incomplete, but it suffices for the current applications
#########################################################

## Very primitive: just test a few vectors for square \pm 1 or \pm 2
\\hyperbolic_test_range := MakeImmutable(
 Filtered(Difference(Cartesian([-5..5], [0..5]), [[0, 0]]), v -> Gcd(v) = 1)
);

#is_square_int :=
#function(n)
# local pp;
# if n < 0 then n := -n; fi;
# pp := PrimePowersInt(n);
# n := Length(pp);
# while n > 0 do
#  if IsOddInt(pp[n]) then return false; fi;
#  n := n - 2;
# od;
# return true;
#end;

is_square_int := n -> IsSquareInt(AbsInt(n));

is_square_rat := r -> is_square_int(NumeratorRat(r)*DenominatorRat(r));

__hyperbolic_canonical_0 :=
function(mat, vec)
 local res, d;
 if not ForAll(vec, IsInt) then vec := vec*Lcm(List(vec, DenominatorRat)); fi;
 vec := vec/Gcd(vec);
 if vec*mat*vec <> 0 then return fail; fi;
 res := Gcdex(-vec[2], vec[1]);
 vec := [[res.coeff1, res.coeff2], vec];
 res := vec*mat*TransposedMat(vec);
 if res[1][2] < 0 then
  vec[1] := - vec[1];
  res := vec*mat*TransposedMat(vec);
 fi;
 d := res[1][1]/(2*res[1][2]);
 if (d < 0) and not IsInt(d) then d := d - 1; fi;
 d := Int(d);
 vec := [vec[1] - d*vec[2], vec[2]];
 res := vec*mat*TransposedMat(vec);
 return rec(vec := vec, mat := res);
end;

## here, we assume mat in the canonical form
__hyperbolic_swap_0 :=
    mat -> __hyperbolic_canonical_0(mat, [2*mat[1][2], -mat[1][1]]);

__hyperbolic_forms_0 :=
function(b)
 local set;
 set := [0..b - 1];
 set := List(set, a -> [[2*a, b], [b, 0]]);
 return Filtered(set, mat -> mat[1][1] <= __hyperbolic_swap_0(mat).mat[1][1]);
end;

__hyperbolic_form_diag :=
function(mat)
 local ls, det, sq, ss, s, p, v;

 ls := List(\\hyperbolic_test_range, v -> v*mat*v);
 sq := Set(ls);
 det := Determinant(mat);
 for ss in Set(sq, AbsInt) do
  v := det/ss;
  if AbsInt(v) < ss then break; fi;
  if not IsInt(v) then continue; fi;
  for s in [ss, -ss] do
   for p in Positions(ls, s) do
    v := \\hyperbolic_test_range[p];
    if IsInt(mat[1]*v/s) and IsInt(mat[2]*v/s) then
     if s > 0 then return [[s, 0], [0, det/s]]; fi;
     return [[det/s, 0], [0, s]];
    fi;
   od;
  od;
 od;
 return fail;
end;

#__hyperbolic_forms_non0_old :=
#function(det, b)
# local ls, mat, v, s;
#
# mat := a -> [[2*a, b], [b, -2*det/a]];
#
# det := (det - b^2)/4;
# if b = 0 then
#  return Filtered(List(DivisorsInt(det), mat), function(mat)
#    mat := mat/Gcd(List(mat, Gcd));
#    if mat[1][1] = 1 then return true; fi;
#    for v in \\hyperbolic_test_range do
#     s := v*mat*v;
#     if s = 1 then return false; fi;
#     if (s = -1) and (mat[2][2] <> -1) then return false; fi;
#    od;
#    return true;
#   end);
# fi;
# ls := Filtered([b..Int(det/b)], a -> IsInt(det/a));
# ls := List(ls, mat);
# return Filtered(ls, function(mat)
#   mat := mat/Gcd(List(mat, Gcd));
#   for v in \\hyperbolic_test_range do
#    if AbsInt(v*mat*v) = 1 then return false; fi;
#   od;
#   return true;
#  end);
#end;

__hyperbolic_forms_non0 :=
function(det, b)
 local ls, d;

 det := (det - b^2)/4;
 if b = 0 then
  ls := DivisorsInt(det);
 else
  ls := Filtered([b..Int(det/b)], a -> IsInt(det/a));
 fi;
 ls := List(ls, a -> [[2*a, b], [b, -2*det/a]]);
 return Filtered(ls, function(m)
   d := __hyperbolic_form_diag(m);
   return (d = fail) or (d = m);
  end);
end;

hyperbolic_forms_det :=
function(det)
 local b, res;
 if det < 0 then det := -det; fi;
 if is_square_int(det) then return __hyperbolic_forms_0(Sqrt(det)); fi;
 b := 0;
 res := [];
 while b^2 < det do
  if (det - b^2) mod 4 = 0 then
   Append(res, __hyperbolic_forms_non0(det, b));
  fi;
  b := b + 1;
 od;
 return res;
end;

hyperbolic_forms_smith :=
function(smith)
 local det, res, is_OK;

 is_OK := function(mat)
  mat := SmithNormalFormIntegerMat(mat);
  mat := list_2_smith(List([1..Length(mat)], i -> mat[i][i]));
  return ForAll([1..Length(mat)], i -> (mat[i].prime = smith[i].prime) and
                                       (mat[i].exp = smith[i].exp));
 end;

 if ForAny(smith, c -> Length(c.exp) > 2) then return fail; fi;
 det := Product(smith, c -> c.prime^Sum(c.exp));
 res := hyperbolic_forms_det(det);
 return Filtered(res, is_OK);
end;

hyperbolic_forms_list :=
function(list)
 return hyperbolic_forms_smith(list_2_smith(list));
end;

## mat is assumed in the canonical form
__hyperbolic_aut_0 :=
function(mat)
 local res, tr, swap, a, b, y, ret;

 if mat[2][2] <> 0 then return fail; fi;
 res := __hyperbolic_swap_0(mat);
 if res.mat <> mat then return Group([-One(mat)]); fi;
 return Group([-One(mat), res.vec]);
end;

_hyperbolic_canonical_0 :=
function(mat)
 local v;
 if mat[2][2] = 0 then
  v := [0, 1];
 else
  v := [mat[2][2], Sqrt(-Determinant(mat)) - mat[1][2]];
 fi;
 return __hyperbolic_canonical_0(mat, v);
end;

## mat is assumed in the form [1, 0, -c]
__hyperbolic_aut_Pell :=
function(mat)
 local tr, n, x, y;

 if mat[1][2] <> 0 then return fail; fi;
 mat := mat/Gcd(mat[1][1], mat[2][2]);
 if mat[1][1] = 1 then
 elif mat[1][1] = -1 then
  mat := -mat;
 elif AbsInt(mat[2][2]) = 1 then
  tr := [[0, 1], [1, 0]];
  mat := mat^tr;
  if mat[1][1] = -1 then mat := -mat; fi;
 fi;
 n := -mat[2][2];
 if n <= 0 then return fail; fi;
 x :=  __load_forms("2x2_Pell");
 if (x = fail) or not IsBound(x[n]) then return fail; fi;
 x := x[n];
 if (x[1] <> n) then return fail; fi;
 if x[2] = 1 then return Group([-One(mat), [[-1, 0], [0, 1]]]); fi;
 y := x[3];
 x := x[2];
 x := [[x, y], [n*y, x]];
 if IsBound(tr) then x := x^tr; fi;
 return Group([-One(mat), [[-1, 0], [0, 1]], x]);
end;

## mat is assumed in the form [-2, b, -2]
__hyperbolic_aut_2 :=
function(mat)
 local e;
 mat := mat/Gcd(List(mat, Gcd));
 if (mat[1][1] <> mat[2][2]) or (AbsInt(mat[1][1]) <> 2) then return fail; fi;
 e := [1, 0];
 return Group([-One(mat), [[0, 1], [1, 0]],
              One(mat) - 2*TransposedMat([mat*e])*[e]/(e*mat*e)]);
end;

## Return the group generated by all reflections no matter what
\\hyperbolic_try_reflections := false;

## Treat just a few known cases
hyperbolic_aut :=
function(mat)
 local sq, pp, tr, ret, _2;

 ret := function(func)
  mat := func(tr*mat*TransposedMat(tr));
  return mat^tr;
 end;

 _2 := function(val)
  pp := Positions(sq, val);
  pp := Filtered(Combinations(pp, 2),
                c -> AbsInt(Determinant(\\hyperbolic_test_range{c})) = 1);
  if IsEmpty(pp) then return false; fi;
  tr := \\hyperbolic_test_range{pp[1]};
  if Determinant(tr) = -1 then tr[1] := -tr[1]; fi;
  mat := ret(__hyperbolic_aut_2);
  return true;
 end;

# mat represents 0
 if is_square_int(Determinant(mat)) then
  tr := _hyperbolic_canonical_0(mat).vec;
  return ret(__hyperbolic_aut_0);
 fi;
 mat := mat/Gcd(List(mat, Gcd));
# fast check first
 sq := List([1, 2], i -> AbsInt(mat[i][i]));
 if (1 in sq) and (mat[1][2] = 0) then
  sq := __hyperbolic_aut_Pell(mat);
  if sq <> fail then return sq; fi;
 fi;
# more elaborate check
 sq := List(\\hyperbolic_test_range, v -> v*mat*v);
 pp := Position(sq, 1);
 if pp = fail then pp := Position(sq, -1); fi;
 if pp <> fail then    # represents \pm 1
  pp := \\hyperbolic_test_range[pp];
  tr := [pp, NullspaceIntMat(mat*TransposedMat([pp]))[1]];
  if Determinant(tr) = -1 then tr[1] := -tr[1]; fi;
  return ret(__hyperbolic_aut_Pell);
 fi;
 if _2(2) or _2(-2) then return mat; fi;
 if not \\hyperbolic_try_reflections then return fail; fi;
 sq := List(\\hyperbolic_test_range,
                e -> One(mat) - 2*TransposedMat([mat*e])*[e]/(e*mat*e));
 sq := Filtered(sq, m -> ForAll(Flat(m), IsInt));
 Add(sq, -One(mat));
 return Group(sq);
end;


==> anc/code/hh/ADE.txt <==
# -*- GAP -*-

\\Kummer_cut := 16;

__canonical := S -> Reversed(SortedList(S));

_parabolic :=
function(name, mat, G)
 local res, k;
 if not IsGroup(G) then G := Group(G); fi;
 if ForAny(GeneratorsOfGroup(G), g -> _on_mat(mat, g) <> mat) then Error(); fi;
 k := NullspaceIntMat(mat);
 if Length(k) <> 1 then Error("**Wrong kernel dimension\n"); fi;
 k := k[1];
 if k[1] < 0 then k := -k; fi;
 res := rec(name := name, mat := mat, stab := G, rk := Rank(mat),
            kappa := k, deg := Sum(k),
            set := Positions(k, 1));
 res.single := res.set;
 if name = "A" then
  res.nodes := Int((res.rk + 1)/2);
 elif name = "D" then
  res.nodes := Int((res.rk + 4)/2);
 else
  res.nodes := Int((res.rk + 3)/2);
 fi;
 return res;
end;

_pA := n -> _parabolic("A", At(n), DihedralGroup(IsPermGroup, 2*(n + 1)));

_pD := n -> _parabolic("D", _Dt_mat(n), [(1,2), (1,3)(2,4)*_ref([5..n + 1])]);

\\P := Concatenation(
 [_parabolic("A", [[-2, 2], [2, -2]], DihedralGroup(IsPermGroup, 4))],
 List([2..19], _pA),
 [_parabolic("D", _Dt_mat(4), [(1,2), (1,2,3,4)])],
 List([5..19], _pD),
 [_parabolic("E", Et(6), [(1,7,5)(2,6,4), (1,7)(2,6)]),
  _parabolic("E", Et(7), (1,8)(2,6)(3,5)),
  _parabolic("E", Et(8), ())]
 );

_elliptic :=
function(name, mat, G)
 local res;
 if not IsGroup(G) then G := Group(G); fi;
 if ForAny(GeneratorsOfGroup(G), g -> _on_mat(mat, g) <> mat) then Error(); fi;
 res := rec(name := name, mat := mat, stab := G, rk := Rank(mat),
            set := [0..Length(mat)], single := [1..Length(mat)]);
 G := ValueOption("single");
 if IsList(G) then res.single := G; fi;
 if name = "A" then
  res.nodes := Int((res.rk + 1)/2);
 elif name = "D" then
  res.nodes := Int((res.rk + 2)/2);
 else
  res.nodes := Int((res.rk + 1)/2);
 fi;
 return res;
end;

_eA := n -> _elliptic("A", Am(n), _ref([1..n]));

_eD := n -> _elliptic("D", _Dm_mat(n), (1, 2): single := [1..3]);

\\E := Concatenation(
 List([1..19], _eA),
 [_elliptic("D", _Dm_mat(4), [(1,2), (1,2,3)]: single := [1..3])],
 List([5..19], _eD),
 [_elliptic("E", Em(6), (1,5)(2,4): single := [1, 5]),
  _elliptic("E", Em(7), (): single := [1]),
  _elliptic("E", Em(8), (): single := [])],
 [rec(mat := []), rec(mat := [])]
 );

\\A := Concatenation(\\E, \\P);

MakeImmutable(\\A);

id_single := mat -> PositionProperty(\\E, rc -> compare_config(mat, rc.mat) <> fail);

id_fiber  := mat -> PositionProperty(\\P, rc -> compare_config(mat, rc.mat) <> fail) + 40;

id_any    := mat -> PositionProperty(\\A, rc -> compare_config(mat, rc.mat) <> fail);

id_mat :=
function(mat)
 mat := List(connected_components(mat), l -> id_single(mat{l}{l}));
 return __canonical(mat);
end;

sing_set := rc -> id_mat(sing_mat(rc));
sing     := sing_set;

id_pencil :=
function(mat)
 mat := List(connected_components(mat), l -> id_any(mat{l}{l}));
 return __canonical(mat);
end;

##########################################################
## Operations with sets of singularities
##########################################################
mu :=
function(S)
 if IsList(S) then return Sum(S, mu); fi;
 return \\A[S].rk;
end;

lc :=
function(S)
 if IsList(S) then return Sum(S, lc); fi;
 if IsRecord(S) then return lc(S.S); fi;
 if S = 0 then return 0; fi;
 return Length(\\A[S].mat);
end;

mat_S := S -> DirectSumMat(List(S, s -> \\A[s].mat));

aut_S :=
function(S)
 local p, pp, G;

 pp := 0;
 p := List(S, function(s)
   p := [1..Length(\\A[s].mat)] + pp;
   pp := pp + Length(\\A[s].mat);
   return p;
  end);
 G := [];
 Perform(Set(S), function(s)
   pp := Positions(S, s);
   Append(G, GeneratorsOfGroup(shift(\\A[s].stab, p[pp[1]][1] - 1)));
   if Length(pp) = 1 then return; fi;
   Append(G, _sym(p{pp}));
  end);
 return GR(G);
end;

sets_S :=
function(S)
 local p, res;

 p := 0;
 return List(S, function(s)
   res := shift_set(\\A[s].set, p);
   p := p + Length(\\A[s].mat);
   return res;
  end);
end;

rec_S := S -> rec(mat := mat_S(S), G := aut_S(S), sets := sets_S(S), vec := []);

arg_to_S :=
function(ind, list)
 list := List([1..Minimum(Length(ind), Length(list))],
                    i -> List([1..list[i]], j -> ind[i]));
 return Concatenation(list);
end;

_str_set :=
function(set)
 local fmt;
 set := List(Reversed(Collected(set)), function(c)
   fmt := "%0[%1]";
   if not IsInt(c[1]) then
    c := format("x%0", c[1]);
    RemoveCharacters(c, " ");
    return c;
#    return format("x%0", c[1]);
   fi;
   if c[1] > 40 then fmt := "%0%0[%1]"; fi;
   if c[1] <= 0 then return format("x[%0]", c[2]); fi;
   c[1] := format(fmt, \\A[c[1]].name, \\A[c[1]].rk);
   if c[2] > 1 then c[1] := format("%0*%1", c[2], c[1]); fi;
   return c[1];
  end);
 return JoinStringsWithSeparator(set, " + ");
end;

_str_file :=
function(set)
 local fmt;
 set := List(Reversed(Collected(set)), function(c)
   fmt := "%0%1";
   if not IsInt(c[1]) then
    c := format("x%0", c[1]);
    RemoveCharacters(c, "[] ,");
    return c;
   fi;
   if c[1] > 40 then fmt := "%0%0%1"; fi;
   if c[1] <= 0 then return format("x%0", c[2]); fi;
   c[1] := format(fmt, \\A[c[1]].name, \\A[c[1]].rk);
   if c[2] > 1 then c[1] := format("%0%1", c[2], c[1]); fi;
   return c[1];
  end);
 return JoinStringsWithSeparator(set, "_");
end;

_str_TeX :=
function(set)
 local fmt;
 set := List(Reversed(Collected(set)), function(c)
   fmt := "\\b%0_{%1}";
#   if not IsInt(c[1]) then return format("x%0", c[1]); fi;
   if c[1] > 40 then fmt := "\\t%0_{%1}"; fi;
#   if c[1] <= 0 then return format("x[%0]", c[2]); fi;
   c[1] := format(fmt, \\A[c[1]].name, \\A[c[1]].rk);
   if c[2] > 1 then c[1] := format("%0%1", c[2], c[1]); fi;
   return c[1];
  end);
 return JoinStringsWithSeparator(set, "\\oplus");
end;

##########################################################
## Miscelaneous stuff
##########################################################

Kummer_filter :=
function(ls, max)
 return Filtered(ls, S -> Sum(S, s -> \\A[s].nodes) <= max);
end;

itemize :=
function(list, set)
 local res;
 if IsInt(set) then set := [set..24]; fi;
 res := [];
 Perform(set, function(s)
   res[s] := Filtered(list, p -> lc(p) = s);
  end);
 if ValueOption("silent") <> true then
  fprint(">> Itemized to ");
  Print(List(res, Length), "\n");
 fi;
 return res;
end;


==> anc/code/hh/_readme.txt <==
# -*- GAP -*-

# Last tried with GAP 4.13.0 on Windows 11

# !! Disclaimer !!
# This code has been developed for over a decade and some/most part of it is
# obsolet and redundant. This legacy part is kept for the backward compatibility
# with other problems solved; it also reflects the development of
# hardware/software and the authros' learning curve.

###########################################################################
# Large pencils (Appendix D)
###########################################################################

## A_2-pencils

# This will re-read all files and reset debug and control variables
# In this version, h^2 is set to 8 and thresholds are set accordingly
Read("sa2p_.txt");
# Just in case, to double check the crucial parameters:
\\hh.h; \\lines_wanted;
# List all pencils to be considered (Shimada):
pp := init_pencils();;
# The actual computation:
FOUND := add_sections(pp);;
# Save the results:
save_sing(pp);
# Results are collected in ./out as follows:
# *_found.*     - the graphs selected for the further manual analysis
# *_debug.*     - settings and debug variables used
# *_data.*      - details of what and how went on; can be used to analyze
#                 the computation and is mostly intended for debugging

## A_3-pencils

Read("sa3p_.txt");
\\hh.h; \\lines_wanted;
pp := init_pencils();;
FOUND := add_sections(pp);;
save_sing(pp);

## A_4-pencils

Read("sa4p_.txt");
\\hh.h; \\lines_wanted;
pp := init_pencils();;
FOUND := add_sections(pp);;
save_sing(pp);

## A_5-pencils

Read("sa5p_.txt");
\\hh.h; \\lines_wanted;
pp := init_pencils();;
FOUND := add_sections(pp);;
save_sing(pp);

## D_4-pencils

Read("sd4p_.txt");
\\hh.h; \\lines_wanted;
pp := init_pencils();;
FOUND := add_sections(pp);;
save_sing(pp);

## D_5-pencils

Read("sd5p_.txt");
\\hh.h; \\lines_wanted;
pp := init_pencils();;
FOUND := add_sections(pp);;
save_sing(pp);

###########################################################################
# Sections at a single fiber (Appendix C)
###########################################################################

## A_3-fiber

Read("squad.txt");
\\hh.h; \\min_lines;
pp := init_spec();;
FOUND := do_fibers(pp);;
save_sing(pp);

## A_4-fiber

Read("spent.txt");
\\hh.h; \\min_lines;
pp := init_spec();;
FOUND := do_fibers(pp);;
save_sing(pp);

## D_4-fiber

Read("sastral.txt");
\\hh.h; \\min_lines;
pp := init_spec();;
FOUND := do_fibers(pp);;
save_sing(pp);

###########################################################################
# Kummer and almost Kummer (Section 6)
###########################################################################

## 16 disjoint lines

Read("sKummer.txt");
pp := Kummer(16);;
FOUND := do_Kummer(pp);;
Append(FOUND, pp);
save_sing(pp);

## 15 disjoint lines

Read("sKummer.txt");
pp := Kummer(15);;
FOUND := do_Kummer(pp);;
Append(FOUND, pp);
save_sing(pp);

###########################################################################
# Collecting the results
###########################################################################

FOUND := load_found();;
save("FOUND");


==> anc/code/hh/forms.txt <==
# -*- GAP -*-

Read("graph.txt");

############################################################
## Discriminant forms
############################################################

\\last_mat_discr := [];
\\mone := false;

discr :=
function(rc)
 if IsGraph(rc) then
  \\last_mat_discr := h_config(rc);
 else
  \\last_mat_discr := rc_mat(rc);
 fi;
 if \\mone then \\last_mat_discr := - \\last_mat_discr; fi;
 if IsBound(rc.kernel) then
  return discr_form(\\last_mat_discr, rc.kernel);
 else
  return discr_form(\\last_mat_discr);
 fi;
end;

K3_is_bad_prime :=
function(discr, p, max)
 discr := component(discr, p);
 if discr = fail then return false; fi;
 if Length(discr.exp) < max then return false; fi;
 if (Length(discr.exp) = max) and (discr.discr = 1) then return false; fi;
 return true;
end;

## Check if the discriminant discr admits an embedding
## Return true or the list of offending primes (or 0 if rank is large)
K3_is_embedded_discr_C :=
function(discr)
 local max, c, p;
 max := 21 - discr.sign[3];
 if max < 2 then return 0; fi;
 max := Filtered(discr.primes, p -> K3_is_bad_prime(discr, p, max));
 if Length(max) = 0 then return true; fi;
 return max;
end;

###############################################################
##  Embeddings to the K3-lattice (real)
###############################################################

# This function assumes that 2-torsion is exactly maximal
# Returns 0, 1, or 2: the minimal dimension that can split
can_split_2torsion :=
function(discr, comp)
 local exp2, exp, pwr, m, p, pos, kernel, squares, split_mone;

# return true if all divisible order 2 elements have square 0
 kernel := function()
  pwr := discr_powers(comp)/2;
  m := List([1..Length(comp.form)], i -> comp.form[i][i]*pwr[i]^2){exp} mod 2;
  return Position(m, 1) = fail;
 end;
## recompute discr if the form becomes even
# new_discr := function(f)
#  if Length(exp) > 0 then f := f*Determinant(comp.form{exp}{exp}); fi;
#  return \2Legendre(f*discr.order);
# end;
# sorted list of squares of vectors of order 2
 squares := function(arg)
  m := comp.form{exp2}{exp2}*2;
  return SortedList(List(arg, v -> v*m*v mod 4));
 end;
# can split <-1/2> if there is only one vector of order 2
 split_mone := function()
  pwr := List(pwr, p -> [0, p]); ## these are computed in kernel()
  return ForAny(Cartesian(pwr), function(v)
    pos := First(exp2, i -> v[i] <> 0);
    if pos = fail then return false; fi;
    p := v*comp.form*2;
    if p*v mod 4 <> 3 then return false; fi;
    m := IdentityMat(Length(comp.exp));
    Remove(m, pos);
    Apply(m, function(r)
      if p*r mod 2 = 0 then return r; fi;
      return r + v;
     end);
    m := m*comp.form*TransposedMat(m);
    m := \2Legendre(Determinant(m)*discr.order/2);
    if m = fail then Error(); fi;
    return m = 1;
   end);
 end;

# cannot be embedded at all
 if comp.discr = -1 then return 0; fi;
 exp := [1..Length(comp.exp)];
 exp2 := Filtered(exp, i -> comp.exp[i] = 1);
 exp := Filtered(exp, i -> comp.exp[i] > 1);
# no elements of order 2
 if Length(exp2) = 0 then return 0; fi;
# try to split <-1/2>
 if Length(exp2) = 1 then
  if kernel() and (comp.form[1][1] = 1/2) then return 0; fi;
  if split_mone() then return 1; fi;
  return 0;
#  if new_discr(1/2) <> 1 then return 0; fi;
#  return 1;
 fi;
# try to split <-1/2> or U; no need to re-check the discriminant
 if Length(exp2) = 2 then
  if not kernel() then
   if comp.even then return 2; else return 1; fi;
  fi;
  m := squares([0,1],[1,0],[1,1]);
  if comp.even then
   if 0 in m then return 2; fi;  # can split U
  else
   if 3 in m then return 1; fi;  # can split <-1/2>
  fi;
  return 0;
 fi;
# try to split <-1/2>; may need to check the discriminant!
 if Length(exp2) = 3 then
  if not kernel() then return 1; fi;
  m := squares([0,0,1],[0,1,0],[1,0,0],[0,1,1],[1,0,1],[1,1,0],[1,1,1]);
  if m <> [1,1,1,2,2,2,3] then return 1; fi;
# split form must be even; hence, need to check the discriminant!
  if split_mone() then return 1; fi;
  return 0;
#  if new_discr(3/8) <> 1 then return 0; fi;
#  return 1;
 fi;
# if 2-torsion part is large, anything can split
 if comp.even then return 2; else return 1; fi;
end;

## Check if the discriminant discr admits an embedding to a real K3 surface
## Return true or the first offending prime (or 0 if rank is large)
## The 2-torsion that can be split is stored in \2\-torsion
\2\-torsion := 0;

K3_is_embedded_discr_R :=
function(discr)
 local max, c, p, \2;
 max := 20 - discr.sign[3];
 if max < 1 then return 0; fi;
 \2\-torsion := 1;  # by default can split <-1/2>
 \2 := -2;          # need this to adjust the discriminants
 for p in [2] do
  c := component(discr, p);
  if c = fail then continue; fi;             # no 2-torsion; OK
  if Length(c.exp) < max then continue; fi;  # 2-torsion is small; OK
  \2\-torsion := 0;
  if Length(c.exp) > (max + 1) then return 2; fi; # 2-torsion is too big
  \2\-torsion := can_split_2torsion(discr, c);
  if \2\-torsion = 0 then return 2; fi;           # 2-torsion is too big
  if \2\-torsion = 1 then continue; fi;           # can split <-1/2>
  max := max - 1; \2 := -1;                       # can only split U
 od;
 for p in discr.primes do
  if p = 2 then continue; fi;
  c := component(discr, p);
#  Error();
  if Length(c.exp) < max then continue; fi;
  if (Length(c.exp) = max) and (c.discr = Legendre(\2, p)) then continue; fi;
  return p;
 od;
 return true;
end;

############################################################
## Graph from a record
############################################################

mat_graph := mat -> Graph(Group([], ()), [1..Length(mat)], OnPoints,
               function(i, j) return mat[i][j] = 1; end);

config_graph := mat_graph;

graph :=
function(rc)
 if IsMatrix(rc) then return config_graph(rc); fi;
 if IsGraph(rc) then return rc; fi;
# if not IsBound(rc.config) then rc.config := config(rc); fi;
 if not IsBound(rc.graph) then
  rc.graph := graph(config_ex(rc));
  if IsBound(rc.ex) and (Length(rc.ex) > 0) then
   rc.graph.colourClasses := [[1..Length(rc.ex)] + Length(rc.lines)];
  fi;
 fi;
 return rc.graph;
end;

\\get_graph_comp := graph;

compare_graph :=
function(mat1, mat2)
 mat1 := \\get_graph_comp(mat1);
 mat2 := \\get_graph_comp(mat2);
 if mat1.order <> mat2.order then return fail; fi;
 return isomorphism_graph(mat1, mat2);
end;

\\prefetch_chunck := 128;

prefetch_graph :=
function(list)
 local res;
 res := prefetch_iterator(list);
 res.step := \\prefetch_chunck;
 res.needs_prefetch := rc -> needs_nauty(\\get_graph_comp(rc));
 res.prefetch := function(ls) set_canonical(List(ls, \\get_graph_comp)); end;
 return res;
end;

det :=
function(mat)
 mat := SmithNormalFormIntegerMat(mat);
 mat := List([1..Minimum(Length(mat), Length(mat[1]))], i -> mat[i][i]);
 mat := Filtered(mat, i -> i <> 0);
 return Product(mat);
end;

############################################################
## Comparing matrices
############################################################

## old version
#compare_config := function(mat1, mat2)
# local step, line, m;
#
# step := function(l1, l2)
#  local n, sum, res;
#  sum := Sum(mat1[Length(l1) + 1]);
#  for n in [1..Length(l2)] do
#   if Sum(mat2[l2[n]]) <> sum then continue; fi;
#   res := line(l1, l2, n);
#   if res <> fail then return res; fi;
#  od;
#  return fail;
# end;
#
# line := function(l1, l2, n)
#  l1 := List(l1);
#  l2 := List(l2);
#  m := Remove(l2, n);
#  Add(l1, m);
#  n := Length(l1);
#  if ForAny([1..n-1], i -> mat1[n][i] <> mat2[m][l1[i]]) then return fail; fi;
#  if Length(l2) = 0 then return PermList(l1); fi;
#  return step(l1, l2);
# end;
#
# mat1 := configuration(mat1);
# mat2 := configuration(mat2);
# return step([1], [2..Length(mat1)]);
#end;

do_compare_config :=
function(mat1, mat2)
 local step, m;

 step := function(l1, l2)
  local n, row, sum, ll1, ll2, res;
  row := mat1[Length(l1) + 1];
  sum := Sum(row);
  for n in [1..Length(l2)] do
   m := l2[n];
   if Sum(mat2[m]) <> sum then continue; fi;
   if ForAny([1..Length(l1)], i -> row[i] <> mat2[m][l1[i]]) then continue; fi;
   ll1 := List(l1);
   ll2 := List(l2);
   Add(ll1, Remove(ll2, n));
   if Length(ll2) = 0 then return PermList(ll1); fi;
   res := step(ll1, ll2);
   if res <> fail then return res; fi;
  od;
  return fail;
 end;

 return step([], [1..Length(mat1)]);
end;

compare_config :=
function(mat1, mat2)
 mat1 := configuration(mat1);
 mat2 := configuration(mat2);
 if Length(mat1) <> Length(mat2) then return fail; fi;
 return do_compare_config(mat1, mat2);
end;

include_config :=
function(mat1, mat2)
 local step, m;

 step := function(l1, l2)
  local n, row, sum, ll1, ll2, res;
  row := mat1[Length(l1) + 1];
  sum := Sum(row);
  for n in [1..Length(l2)] do
   m := l2[n];
   if Sum(mat2[m]) < sum then continue; fi;
   if ForAny([1..Length(l1)], i -> row[i] <> mat2[m][l1[i]]) then continue; fi;
   ll1 := List(l1);
   ll2 := List(l2);
   Add(ll1, Remove(ll2, n));
#   if ll1 = ll{[1..Length(ll1)]} then fprint("%0\n", ll1); fi;
#   if Length(ll2) < 6 then fprint(" - %0\n   %1\n", ll1, ll2); fi;
   if Length(ll1) = Length(mat1) then return ll1; fi;
   res := step(ll1, ll2);
   if res <> fail then return res; fi;
  od;
  return fail;
 end;

 return step([], [1..Length(mat2)]);
end;

find_disjoint :=
function(mat, count)
 local step, m;

 step := function(l, rest)
  local n, ll, rr, res;
  if Length(l) >= count then return l; fi;
  if Length(rest) = 0 then return fail; fi;
  for n in rest do
   ll := List(l);
   Add(ll, n);
   rr := Filtered(rest, r -> (r > n) and (mat[n][r] = 0));
   res := step(ll, rr);
   if res <> fail then return res; fi;
  od;
  return fail;
 end;

 return step([], [1..Length(mat)]);
end;

tropes :=
function(mat)
 local res, m, hm, dd, is_trope;

 is_trope := function(t)
  m := ZeroMutable(hm[1]);
  Perform(t, function(i) m[i+1] := 1; end);
  m := m*hm/2;
  if not IsIntList(m) then return false; fi;
  return dd = det(Concatenation(hm, [m]));
 end;

 res := rec();
 if IsGraph(mat) then res.graph := mat; fi;
 mat := config(mat);
 res.16 := find_disjoint(mat, 16);
 if res.16 = fail then return fail; fi;
 m := TransposedMat(mat{res.16});
 res.4 := Filtered([1..Length(mat)], i -> Sum(m[i]) = 4);
 res.mat := mat{res.4}{res.4};
 res.sing := mat{res.4}{res.16};

 hm := _prepend_h(mat);
 dd := det(hm);
 res.tropes := Filtered(Combinations(res.16, 8), is_trope);

 return res;
end;

test_tropes :=
function(t, tropes)
 tropes := Filtered(tropes, tr -> Intersection(tr, t) = t);
 return Intersection(tropes);
end;

aut_config :=
function(mat1, mat2)
 local step, m, res;

 step := function(l1, l2)
  local n, row, sum, ll1, ll2;
  row := mat1[Length(l1) + 1];
  sum := Sum(row);
  for n in [1..Length(l2)] do
   m := l2[n];
   if Sum(mat2[m]) <> sum then continue; fi;
   if ForAny([1..Length(l1)], i -> row[i] <> mat2[m][l1[i]]) then continue; fi;
   ll1 := List(l1);
   ll2 := List(l2);
   Add(ll1, Remove(ll2, n));
   if Length(ll2) = 0 then Add(res, PermList(ll1)); return; fi;
   step(ll1, ll2);
  od;
 end;

 mat1 := configuration(mat1);
 mat2 := configuration(mat2);
 res := [];
 if Length(mat1) <> Length(mat2) then return fail; fi;
 step([], [1..Length(mat1)]);
 return res;
end;

#_rc_aut := function(rc)
# if IsGraph(rc) then return AutGroupGraph(rc); fi;
# if IsBound(rc.aut) then return rc.aut; fi;
# return fail;
#end;

rc_aut :=
function(rc)
 if not IsBound(rc.autGroup) then
  if IsGraph(rc) then return aut_graph(rc); fi;
  rc.graph := graph(rc);
  rc.autGroup := aut_graph(rc.graph);
 fi;
 return rc.autGroup;
end;

############################################################
## Symmetric property
############################################################

is_transitive := rc -> Length(OrbitsDomain(rc_aut(rc), [1..Length(rc.lines)])) = 1;

is_symmetric :=
function(rc)
 local g, ind;
 if not is_transitive(rc) then return false; fi;
 g := Stabilizer(rc_aut(rc), 1);
 ind := Filtered([2..Length(rc.lines)], i -> rc.config[1][i] = 1);
 return Length(OrbitsDomain(g, ind)) = 1;
end;

############################################################
## Brown invariant related stuff
## Old style, renamed to avoid confusion
############################################################

Br_comp@ :=
function(comp)
 local mm, m;
 mm := List([1..Maximum(comp.exp)], function(e)
   m := Filtered([1..Length(comp.exp)], i -> comp.exp[i] = e);
   return comp.form{m}{m};
  end);
 Perform([1..Length(mm)], function(i)
   m := mm[i];
   if Length(m) = 0 then mm[i] := 0; return; fi;
   m := Legendre(Determinant(m*comp.prime^i*2), comp.prime);
   m := (1 - m)*2;
   if (comp.prime mod 4) = 3 then m := m + 2*Length(mm[i]); fi;
   mm[i] := m mod 8;
  end);
 return mm;
end;

Br@ :=
function(comp)
 if not IsBound(comp.br) then
  comp.br := Br_comp@(comp);
  comp.Br := Sum([1..Int((1 + Length(comp.br))/2)], i -> comp.br[2*i - 1]) mod 8;
 fi;
 return comp.br;
end;

############################################################
## Isometries of discriminant
############################################################

## Vectors in the discriminant of a given order (and length)
discr_vectors_list :=
function(comp, ord)
 local cc;

 cc := List(comp.exp, i -> Minimum(i, ord));
 return Cartesian(List([1..Length(cc)],
                m -> [0..comp.prime^cc[m]-1]*comp.prime^(comp.exp[m]-cc[m])));
end;

discr_vectors :=
function(comp, ord, sq)
 return Filtered(discr_vectors_list(comp, ord),
                            v -> modZ(v*comp.form*v, true) = sq);
end;

fast_compare_comp :=
function(c1, c2)
 if c1.prime <> c2.prime then return false; fi;
 if c1.exp <> c2.exp then return false; fi;
 if (c1.prime > 2) then
  return Legendre(c1.det, c1.prime) = Legendre(c2.det, c2.prime);
 fi;
 if c1.even <> c2.even then return false; fi;
 if not c1.even then return true; fi;
 return c1.det = c2.det;
end;

#compare_comp :=
#function(c1, c2)
# local cc;
#
# if c1.prime > 2 then return Br(c1) = Br(c2); fi;
# cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
# c1 := modZ(c1.form, false);
# return ForAny(Cartesian(cc), m -> modZ(m*c2.form*TransposedMat(m), false) = c1);
#end;

compare_comp :=
function(c1, c2)
 local cc, m, check;

 check := function(l, v)
  local i, vv;

  v := List(v);
  for i in [1..Length(cc[l])] do
   vv := c2.form*cc[l][i];
   if ForAny([1..l-1], j -> modZ(cc[j][v[j]]*vv, false) <> m[l][j]) then
    continue;
   fi;
   v[l] := i;
   if l = Length(cc) or check(l + 1, v) then return true; fi;
  od;
  return false;
 end;

 if c1.prime > 2 then return Br@(c1) = Br@(c2); fi;
 cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
 if ForAny(cc, c -> Length(c) = 0) then return false; fi;
 if Length(cc) = 1 then return true; fi;
 m := modZ(c1.form, false);
 return check(1, []);
end;

same_discr@ :=
function(d1, d2)
 if Set(d1.primes) <> Set(d2.primes) then return false; fi;
 if d1.order <> d2.order then return false; fi;
 if ForAny(d1.primes, p ->
   not fast_compare_comp(component(d1, p), component(d2, p)))
  then return false; fi;
 if ForAny(d1.primes, p ->
   not compare_comp(component(d1, p), component(d2, p)))
  then return false; fi;
 return true;
end;

#aut_comp := function(arg)
# local c1, c2, cc;
#
# c1 := arg[1];
# c2 := c1;
# if IsBound(arg[2]) then c2 := arg[2]; fi;
# cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
# c1 := modZ(c1.form, false);
# return Filtered(Cartesian(cc), m -> modZ(m*c2.form*TransposedMat(m), false) = c1);
#end;

aut_comp :=
function(arg)
 local c1, c2, cc, m, res, check;

 check := function(l, v)
  local i, vv;

  v := List(v);
  for i in [1..Length(cc[l])] do
   vv := c2.form*cc[l][i];
   if ForAny([1..l-1], j -> modZ(cc[j][v[j]]*vv, false) <> m[l][j]) then
    continue;
   fi;
   v[l] := i;
   if l = Length(cc) then
    Add(res, List([1..Length(v)], i -> cc[i][v[i]]));
    continue;
   fi;
   check(l + 1, v);
  od;
  return false;
 end;

 c1 := arg[1];
 c2 := c1;
 if IsBound(arg[2]) then c2 := arg[2]; fi;
 if IsBound(c1.comp) then
  return Cartesian(List([1..Length(c1.comp)], i -> aut_comp(c1.comp[i], c2.comp[i])));
 fi;
 cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
 m := modZ(c1.form, false);
 res := [];
 check(1, []);
 return res;
end;

## Automorphisms of a positive definite matrix
aut :=
function(mat)
 local sv;

 sv := ShortestVectors(mat, Maximum(diagonal(mat))).vectors;
 sv := List([1..Length(mat)], i -> Filtered(sv, v -> v*mat*v = mat[i][i]));
 Apply(sv, l -> Union(l, -l));
 sv := Cartesian(sv);
 sv := Filtered(sv, m -> m*mat*TransposedMat(m) = mat);
 return AsGroup(sv);
end;

############################################################
## Complementary (2 x 2)-matrices
############################################################

#all_forms :=
#function(rc)
# local dd, res;
# \\mone := true;
# dd := discr(rc);
# \\mone := false;
# res := get_forms_smith(2, dd.comp);
# res := Filtered(res, m -> same_discr@(discr_form(m), dd));
# return res;
#end;

############################################################
## Larger complementary matrices
############################################################

_cm_1x1 :=
function(exp)
 if Length(exp) <> 1 then Error(); fi;
 if not IsEvenInt(exp[1]) then return []; fi;
 return [[[exp[1]]]];
end;

_cm_2x2 :=
function(exp)
 if Length(exp) <> 2 then Error(); fi;
 exp := get_forms_list(2, exp);
 if exp = fail then return []; fi;
 return exp;
end;

_cm_U :=
function(exp)
 if Length(exp) <> 2 then Error(); fi;
 if exp[1] <> exp[2] then return []; fi;
 return exp[1]*[[[0, 1], [1, 0]]];
end;

_cm_exp_list :=
function(discr, len)
 local G, exp, e;
 G := SymmetricGroup([1..len]);
 exp := List(discr.comp, function(c)
   e := List(c.exp);
   if Length(e) > len then Error(); fi;
   while Length(e) < len do Add(e, 0); od;
   return List(e, n -> c.prime^n);
  end);
 exp := List(exp, e -> Orbit(G, e, Permuted));
 exp := Set(Cartesian(exp));
# return exp;
 return List(exp, e -> List([1..Length(e[1])], i -> Product(e, l -> l[i])));
end;

_cm_pattern :=
function(exp, pat)
 exp := List(pat, p -> p.func(exp{p.set})*p.sg);
 return Cartesian(exp);
end;

_cm_patterns :=
function(exp, pat)
 return Union(List(exp, e -> _cm_pattern(e, pat)));
end;

_split_diagonal := true;

_cm_canonical :=
function(list)
 list := List(list, function(m)
   if _split_diagonal and (Length(m) = 2) and (m[2][1] = 0) then
    return [[[m[1][1]]], [[m[2][2]]]];
   fi;
   return [m];
  end);
 list := Concatenation(list);
 Sort(list);
 return list;
end;

_cm_filtered :=
function(discr, exp, pat)
 exp := _cm_patterns(exp, pat);
 exp := Filtered(exp, m -> same_discr@(discr, discr_form(DirectSumMat(m))));
 return Set(exp, _cm_canonical);
end;

_cm_get_pat :=
function(discr, len, pats)
 local exp;
 exp := _cm_exp_list(discr, len);
 return Union(List(pats, pat -> _cm_filtered(discr, exp, pat)));
end;

_cm_pat_2_1 := [
# [-1] + [1, 1]
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_2x2, set := [2, 3], sg :=  1)],
# [1] + U
 [rec(func := _cm_1x1, set := [1],    sg :=  1),
  rec(func := _cm_U,   set := [2, 3], sg :=  1)],
];

all_cm_2_1 := discr -> _cm_get_pat(discr, 3, _cm_pat_2_1);

_cm_pat_2_2 := [
# [-1, -1] + [1, 1]
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_2x2, set := [3, 4], sg :=  1)],
# [-1] + [1] + U
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_1x1, set := [2],    sg :=  1),
  rec(func := _cm_U,   set := [3, 4], sg :=  1)],
# U + U
 [rec(func := _cm_U,   set := [1, 2], sg :=  1),
  rec(func := _cm_U,   set := [3, 4], sg :=  1)],
];

all_cm_2_2 := discr -> _cm_get_pat(discr, 4, _cm_pat_2_2);

_cm_pat_2_3 := [
# [-1] + [-1, -1] + [1, 1]
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_2x2, set := [2, 3], sg := -1),
  rec(func := _cm_2x2, set := [4, 5], sg :=  1)],
# [-1, -1] + [1] + U
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_1x1, set := [3],    sg :=  1),
  rec(func := _cm_U,   set := [4, 5], sg :=  1)],
# [-1] + U + U
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_U,   set := [2, 3], sg :=  1),
  rec(func := _cm_U,   set := [4, 5], sg :=  1)],
];

all_cm_2_3 := discr -> _cm_get_pat(discr, 5, _cm_pat_2_3);

_cm_pat_2_4 := [
# [-1, -1] + [-1, -1] + [1, 1]
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_2x2, set := [3, 4], sg := -1),
  rec(func := _cm_2x2, set := [5, 6], sg :=  1)],
# [-1, -1] + [-1] + [1] + U
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_1x1, set := [3],    sg := -1),
  rec(func := _cm_1x1, set := [4],    sg :=  1),
  rec(func := _cm_U,   set := [5, 6], sg :=  1)],
# [-1, -1] + U + U
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_U,   set := [3, 4], sg :=  1),
  rec(func := _cm_U,   set := [5, 6], sg :=  1)],
];

all_cm_2_4 := discr -> _cm_get_pat(discr, 6, _cm_pat_2_4);

all_cm_2_0 :=
function(discr)
 local res;
 res := get_forms_smith(2, discr.comp);
 res := Filtered(res, m -> same_discr@(discr_form(m), discr));
 return res;
end;

all_forms_discr_hh :=
function(discr)
 local func;
 if discr.sign[3] <> 1 then Error(); fi;
 func := format("all_cm_2_%0", 19 - discr.sign[1]);
 if not IsBoundGlobal(func) then return fail; fi;
 return ValueGlobal(func)(discr);
end;

all_forms :=
function(rc)
 local dd, res;
 \\mone := true;
 dd := discr(rc);
 \\mone := false;
 return all_forms_discr_hh(dd);
end;

#_print_form := function(m)
# if Length(m) = 1 then return format("[%0]", m[1][1]); fi;
# if (m[1][1] = 0) and (m[2][2] = 0) then return format("U(%0)", m[1][2]); fi;
# return format("[%0, %1, %2]", m[1][1], m[1][2], m[2][2]);
#end;

print_forms :=
function(list)
 if IsMatrix(list) then list := [list]; fi;
 list := List(list, function(m)
   if Length(m) = 1 then return format("[%0]", m[1][1]); fi;
   if (m[1][1] = 0) and (m[2][2] = 0) then return format("U(%0)", m[1][2]); fi;
   return format("[%0, %1, %2]", m[1][1], m[1][2], m[2][2]);
  end);
 return JoinStringsWithSeparator(list, " + ");
end;

list_forms :=
function(rc)
 rc := all_forms(rc);
 if IsList(rc) then Apply(rc, print_forms); fi;
 return rc;
end;

#is_real_form := m -> (m <> fail) and ForAny(m, function(mm)
#  if IsMatrix(mm) then return mm[1][1] = 2; fi;
#  return ForAny(mm, f -> (f[1][1] = 2) or (f = [[0,1],[1,0]]) or (f = [[0,2],[2,0]]));
# end);

test_real_form := s -> (PositionSublist(s, "[2]") <> fail) or
                       (PositionSublist(s, "[2,") <> fail) or
                       (PositionSublist(s, "U(1)") <> fail) or
                       (PositionSublist(s, "U(2)") <> fail);
test_real_forms := s -> test_real_form(Flat(s));

collect_real_forms := rc -> List(Filtered(rc.forms, r -> test_real_forms(r.forms)), r -> r.h);

############################################################
## Action on the discriminant
############################################################

## prepare the discriminant for action computation
prepare_discr :=
function(M, discr)
 local pwr;

 if IsBound(discr.comp) then
  Perform(discr.comp, function(c) prepare_discr(M, c); end);
  discr.\* := function(m1, m2)
    return List([1..Length(discr.comp)], i -> discr.comp[i].\*(m1[i], m2[i]));
   end;
  discr.action := mat -> List(discr.comp, c -> c.back(c.vectors*mat));
  return;
 fi;
 pwr := discr_powers(discr);
 discr.\* := function(m1, m2)
   m1 := m1*m2;
   if IsMatrix(m1) then return List(m1, m -> m mod pwr); fi;
   return m1 mod pwr;
  end;
 M := M*TransposedMat(discr.vectors)*discr.form^-1;
 discr.back := v -> discr.\*(v, M);
end;

discr_action :=
function(G, discr)
 local res, n;

 if IsGroup(G) then G := GeneratorsOfGroup(G); fi;
 G := Set(G, discr.action);
 res := List(G);
 repeat
  n := Length(res);
  res := Union(res, Union(List(G, g -> List(res, h -> discr.\*(h, g)))));
  if Length(res) = n then return res; fi;
 until false;
end;

############################################################
## Models realizing a configuration
############################################################

models :=
function(rc)
 local GG, M, gens, G, gr, hom, dd, res, mm, left, right, Aut;

 left := function(set, subset, discr)
  local res, ss;
  set := Set(set);
  res := [];
  while Length(set) > 0 do
   ss := Set(subset, s -> discr.\*(s, set[1]));
   AddSet(res, ss);
   SubtractSet(set, ss);
  od;
  return res;
 end;

 right := function(set, subset, discr)
  local res, ss;
  res := [];
  repeat
   ss := Union(List(subset, s -> List(set[1], g -> discr.\*(g, s))));
   AddSet(res, ss);
   set := Filtered(set, s -> Length(Intersection(s, ss)) = 0);
   if Length(set) = 0 then return res; fi;
  until false;
 end;

 Aut := function(group, map, discr)
  local hh;

  hh := List(map, m -> m^-1);
  group := Set(group, g -> discr.\*(hh, discr.\*(g, map)));
  group := Filtered([1..Length(gr)], i -> gr[i] in group);
  group := List(G){group};
  group := PreImages(hom, group);
  return AsSubgroup(rc.autGroup, AsGroup(group));
 end;

 if rank(rc) < 20 then Error("**Rank too small\n"); return; fi;
 GG := rc_aut(rc);
 fprint("# group = %0\n", Size(GG));
 M := - h_config(rc);
 M[1][1] := -rc.mat[1][1];
 dd := discr_form(M);
 fprint("# det   = %0\n", dd.order);
 gens := List(GeneratorsOfGroup(GG), g -> PermutationMat(g, Length(M) - 1));
 gens := List(gens, g -> DirectSumMat([[1]], g));
 G := Group(gens);
 hom := GroupHomomorphismByImages(GG, G);
 if dd.order <> discr(rc).order then
  if M <> -rc_mat(rc) then Error("**Matrix mismatch\n"); return; fi;
  M := lattice_extension(M, rc.kernel);
  gens := List(gens, g -> M.vec*g*M.back);
  G := Group(gens);
  hom := GroupHomomorphismByImages(GG, G);
  M := M.form;
  G := Stabilizer(G, M, function(m, g)
    return g*m*TransposedMat(g);
   end);
  dd := discr_form(M);
  fprint("> group = %0\n", Size(G));
  fprint("> det   = %0\n", dd.order);
 fi;
 mm := rec(det := dd.order);
 rc.models := mm;
 prepare_discr(M, dd);
 res := get_forms_smith(2, dd.comp);
 res := Filtered(res, m -> same_discr@(discr_form(m), dd));
 fprint("# forms = %0\n", Length(res));
 res := List(res, m -> rec(T := m));
 gens := discr_action(G, dd);
 gr := List(G, dd.action);
 fprint("# aut   = %0\n", Length(gens));
 Perform(res, function(r)
   local g, g0, d, gd, set, ls, bs;

   g := aut(r.T);
   fprint("- %0\n   group  = %1\n", r.T, Size(g));
   g0 := Filtered(List(g), m -> Determinant(m) = 1);
   d := discr_form(r.T);
   prepare_discr(r.T, d);
   gd := Set(g0, d.action);
   fprint("  aut    = %0\n", Length(gd));
   set := List([1..Length(dd.comp)], n -> aut_comp(dd.comp[n], d.comp[n]));
   set := Cartesian(set);
   fprint("  maps   = %0\n", Length(set));
   ls := left(set, gens, dd);
   bs := right(ls, gd, dd);
   fprint("  cosets = %0\n", Length(bs));
   g := Set(g);
   SubtractSet(g, g0);
   r.real := Length(g) > 0;
   r.rc := [0, Length(bs)];
   if r.real then
    g := d.action(g[1]);
    g := List(bs, s -> Set(s, v -> dd.\*(v, g)) = s);
    SortParallel(g, bs);
    r.rc[1] := Number(g, p -> p = true);
    r.rc[2] := (r.rc[2] - r.rc[1])/2;
   fi;
   fprint("  (r,c)  = %0\n", r.rc);
   r.autGroup := List(bs, s -> Aut(gd, s[1], dd));
   fprint("  Aut X  = %0\n", List(r.autGroup, Size));
  end: level := next_());

 mm.forms := res;
 mm.rc := Sum(res, r -> r.rc);
 fprint("# (r,c) = %0\n", mm.rc);
end;

############################################################
## Recomputing graphs for quartics
############################################################

_quartic_path := "../out/list/";

quartic :=
function(name)
 local rc;
 Read(Concatenation(_quartic_path, name, ".txt"));
 rc := ValueGlobal(name);
 rc.config := rc.mat;
 rc.mat := _prepend_h(rc.config);
 rc.mat[1][1] := 4;
 rc.vec := [];
 Unbind(rc.extra);
 Unbind(rc.kernel);
 models(rc);
 save(name);
end;

############################################################
## The Kummer graph
############################################################

Kummer :=
function()
 local mm, ls, rr, vec, i, j;

 vec := [[0, 1], [0, 2], [0, 3], [1, 0], [2, 0], [3, 0]];
 ls := Cartesian([0..3], [0..3]);
 mm := List(ls, function(v)
   rr := List(ls, u -> 0);
   Perform(vec, function(u)
     u := (u + v) mod 4;
     rr[Position(ls, u)] := 1;
    end);
   return rr;
  end);
 vec := DiagonalMat(List([1..32], i -> -2));
 for i in [1..16] do for j in [1..16] do
  if mm[i][j] = 0 then continue; fi;
  vec[i][16 + j] := 1;
  vec[16 + j][i] := 1;
 od; od;
 return vec;
end;

############################################################
## Make and study graph from a matrix
############################################################

make_graph :=
function(mat)
 local rc, g, orb, sprint;

 sprint := function(arg)
  if ValueOption("silent") <> true then CallFuncList(fprint, arg); fi;
 end;

# rc := rec();
# if IsRecord(mat) then
#  if IsBound(mat.h) then rc.h := mat.h; fi;
#  if not IsBound(mat.config) then mat.config := config(mat); fi;
#  mat := mat.config;
# fi;
 orb := mat;
 if IsRecord(mat) then
  if not IsBound(mat.config) then mat.config := config(mat); fi;
  mat := mat.config;
 fi;
 rc := graph(mat);
 if IsRecord(orb) then Perform(["h", "real"], function(s)
    if IsBound(orb.(s)) then rc.(s) := orb.(s); fi;
   end);
 fi;
# rc.graph := graph(mat);
 sprint("= New graph: %0 vertices\n", count(rc));
 rc.info := rec(girth := Girth(rc));
 sprint(" - girth      = %0\n", rc.info.girth);
 rc.info.pencils := Reversed(Collected(List(mat, Sum) + 2));
 sprint(" - pencils    = %0\n", rc.info.pencils);
 g := rc_aut(rc);
 sprint(" - group      = %0\n", Size(g));
 rc.info.regular := Length(rc.info.pencils) = 1;
 if rc.info.regular then rc.info.regular := rc.info.pencils[1][1]; fi;
 sprint(" - regular    = %0\n", rc.info.regular);
 rc.info.bipartite := IsBipartite(rc);
 sprint(" - bipartite  = %0\n", rc.info.bipartite);
 rc.info.transitive := -1;
 mat := [];
 orb := [1..rc.order];
 repeat
  if Length(orb) = 0 then break; fi;
  orb := OrbitsDomain(g, orb);
  if Length(orb) > 1 then break; fi;
  rc.info.transitive := rc.info.transitive + 1;
  g := Stabilizer(g, orb[1][1]);
  Add(mat, orb[1][1]);
  orb := rc.adjacencies[orb[1][1]];
#  orb := rc.config[orb[1][1]];
#  orb := Filtered([1..Length(rc.config)], i -> orb[i] = 1);
  orb := Filtered(orb, i -> not(i in mat));
 until false;
 sprint(" - transitive = %0\n", rc.info.transitive);
 rc.info.distance_regular := IsDistanceRegular(rc);
 sprint(" - d-regular  = %0\n", rc.info.distance_regular);
 return rc;
end;

print_graph :=
function(rc)
 if IsList(rc) then Perform(rc, print_graph); return; fi;
 fprint("- count = %0: girth = %1, group = %2 (tr = %4), regular = %3\n",
        count(rc),
        String(rc.info.girth, 2),
        String(Size(rc_aut(rc)), 4),
        rc.info.regular,
        String(rc.info.transitive, 2));
end;

graph_list := list -> List(list, function(r)
   r := make_graph(r);
   print_graph(r);
   return r;
  end: silent);

############################################################
## More miscellaneous stuff
############################################################

## A matrix modulo kernel
mod_kernel :=
function(arg)
 local mat, h, cm, ker;

 mat := arg[1];
 ker := NullspaceIntMat(mat);
 cm := ComplementIntMat(One(mat), ker);
 ker := cm.complement;
 mat := rec(mat := ker*mat*TransposedMat(ker),
            vec := ker);
 if IsBound(arg[2]) then
  h := arg[2];
  ker := Concatenation(cm.complement, cm.sub)^-1;
  cm := [1..Length(cm.complement)];
  ker := List(ker, r -> r{cm});
  mat.h := List(h, v -> v*ker);
 fi;
 return mat;
end;

## A version of ShortestVectors for rational matrices
shortest_vectors :=
function(mat, max)
 local d, sv, vec;

 if Length(mat) = 0 then return rec(norms := [], vectors := []); fi;
 d := Lcm(List(mat, r -> Lcm(List(r, DenominatorRat))));
 mat := mat*d;
# mat := mod_kernel(mat);
# if Length(mat.mat) = 0 then return rec(norms := [], vectors := []); fi;
 sv := ShortestVectors(mat, Int(max*d));
 sv.norms := sv.norms/d;
# sv.vectors := sv.vectors*mat.vec;
 return sv;
end;

############################################################
## New style handling, using "discr.txt"
############################################################

discr_aut :=
function(rc)
 local dd, nn;
 rc := graph(rc);
 nn := h_config(rc);
 dd := discr_form_aut(-nn);
 nn := Length(nn);
 set_discr_group(dd, rec(group := shift(aut_graph(rc), 1),
                         act   := g -> PermutationMat(g, nn)));
 return dd;
end;

K3 :=
function(rc)
 local dd;
 dd := discr_aut(rc);
 do_K3(dd);
 if dd.sign[1] < 19 then dd.forms := all_forms_discr_hh(dd); fi;
 return dd;
end;


==> anc/code/hh/graph.txt <==
# -*- GAP -*-

#__dreadnaut := 0;
#
#dreadnaut_stream := function()
# if not IsStream(__dreadnaut) then
#  __dreadnaut := InputOutputLocalProcess(DirectoryCurrent(),
#          ExternalFilename(DirectoriesPackagePrograms("grape"),"dreadnautB"), "");
##  SetPrintFormattingStatus(__dreadnaut, false);
# fi;
# return __dreadnaut;
#end;

wait_stream :=
function(stream, str)
 local l;
 while not IsEndOfStream(stream) do
  l := ReadLine(stream);
  if l = fail then return false; fi;
  if Chomp(l) = str then return true; fi;
 od;
 return false;
end;

__unbound_labels  := 0;
__dreadnaut_call  := 0;
__dreadnaut_graph := 0;
Append(__debug_vars, ["__unbound_labels", "__dreadnaut_call", "__dreadnaut_graph"]);

__out := "";
__in  := "";

_read_output_nauty :=
function(f)
# by Alexander Hulpke
  local bas, sgens, l, s, p, i, deg, processperm, pi;

  processperm:=function()
    if Length(pi)=0 then return; fi;
    if deg=fail then
      deg:=Length(pi);
    else
      if Length(pi)<>deg then
        Info(InfoWarning,1,"degree discrepancy in nauty output!",
	     Length(pi),"vs",deg);
      fi;
    fi;
    Add(sgens,PermList(pi));
    pi:=[];
  end;

  deg:=fail;
  bas:=[];
  sgens:=[];
  pi:=[];
  while not IsEndOfStream(f) do
    l:=ReadLine(f);
    if l <> fail then
      l:=Chomp(l);
      if l = "**END**" then break; fi;
# Print(l,"\n");
    if Length(l)>4 and l{[1..5]}="level" then
	processperm();
        s:=SplitString(l,";");
	s:=s[Length(s)-1]; # should be " x...x fixed"
	if Length(s)<4 or s{[Length(s)-4..Length(s)]}<>"fixed" then
	  Error("unparsable line ",l);
	fi;
	s:=s{[1..Length(s)-6]};
	while s[1]=' ' do
	  s:=s{[2..Length(s)]};
	od;
	Add(bas,Int(s));
      elif ForAll(l,x->x in CHARS_DIGITS or x=' ') then
	if Length(pi)>0 and (Length(l)<5 or l{[1..4]}<>"    ") then
	  processperm(); # permutation starts -- clean out old
	fi;
	s:=SplitString(l,[]," ");
	Append(pi,List(s,Int));
      elif deg<>fail then
	processperm();
      fi;
    fi;
  od;
  bas:=Reversed(bas);
  return [sgens,bas];
end;

_read_canonical_nauty :=
function(f,deg)
# by Alexander Hulpke
  local can, l, s, i;
  can:=[];
  # first line: degree
#  l:=ReadLine(f);l:=Chomp(l);
## Print(l,"\n");
#  deg:=Int(l);
  # now read in until you have enough integers for the permutation -- the
  # rest is the relabelled graph and can be discarded
  while Length(can) < deg do
    l := ReadLine(f); l := Chomp(l);
# Print(l,"\n");
    s := SplitString(l,' ');
    for i in s do
      if Length(i)>0 and Length(can)<deg then
        Add(can,Int(i));
      fi;
    od;
  od;
  return PermList(can);
end;

## We will store color classes directly in the graph

get_colors :=
function(gr)
 if IsBound(gr.colourClasses) then return gr.colourClasses; fi;
 return [];
# if gr.order = 0 then return []; fi;
# return [[1..gr.order]];
end;

_print_graph := function(stream, gr)
 PrintTo(stream, "n", gr.order, "g\n");
 PrintTo(stream, JoinStringsWithSeparator(List(gr.adjacencies,
        l -> JoinStringsWithSeparator(List(l, String), " ")), " ;\n"), " .\n");
end;

_print_colors :=
function(stream, col)
 PrintTo(stream, "f[",
         JoinStringsWithSeparator(List(col,
          l -> JoinStringsWithSeparator(List(l, String), ",")), "|"), "]\n");
end;

needs_nauty :=
function(gr)
 if IsBound(gr.autGroup) or IsBound(gr._aut) then
  if IsBound(gr.canonicalLabelling) then return false; fi;
  if ValueOption("labelling") = false then return false; fi;
   __unbound_labels := __unbound_labels + 1;
 fi;
 if gr.order <= 1 then
  if not IsBound(gr.autGroup) then gr.autGroup := Group([],()); fi;
  gr.canonicalLabelling := ();
  return false;
 fi;
 return true;
end;

## to be used internally; avoid all checks
set_canonical :=
function(ls)
 local s_out, s_in, out_stream, in_stream, cl;

 if not IsList(ls) then ls := [ls]; fi;
 ls := Filtered(ls, needs_nauty);
 if Length(ls) = 0 then return; fi;

 s_in := [];
 in_stream:=OutputTextString(s_in, false);
 SetPrintFormattingStatus(in_stream, false);

 cl := ValueOption("labelling") <> false;
 Perform(ls, function(gr)
   PrintTo(in_stream, "\"**GRAPH**\\n\"\nd$1");
   _print_graph(in_stream, gr);
   _print_colors(in_stream, get_colors(gr));
   AppendTo(in_stream, "pcx\n\"**END**\\n\"\n");
   if cl then AppendTo(in_stream, "b\n"); fi;
  end);
 AppendTo(in_stream, "q\n");
 CloseStream(in_stream);
 __in := s_in;

 in_stream := InputTextString(s_in);
 s_out := [];
 out_stream := OutputTextString(s_out, false);
 Process(DirectoryCurrent(),
         GRAPE_DREADNAUT_EXE,
#         ExternalFilename(DirectoriesPackagePrograms("grape"), "dreadnautB"),
#         ExternalFilename(DirectoriesPackagePrograms("grape"), "dreadnaut"),
         in_stream,
         out_stream,
         "");
 CloseStream(in_stream);
 CloseStream(out_stream);
 __dreadnaut_call := __dreadnaut_call + 1;
 __dreadnaut_graph := __dreadnaut_graph + Length(ls);
 __out := s_out;

 out_stream := InputTextString(s_out);
 Perform(ls, function(gr)
   if not wait_stream(out_stream, "**GRAPH**") then Error(); fi;
   if not IsBound(gr.autGroup) then
    gr._aut := _read_output_nauty(out_stream);
   else
    wait_stream(out_stream, "**END**");
   fi;
   if cl then
    gr.canonicalLabelling:=_read_canonical_nauty(out_stream, gr.order);
   fi;
  end);
 CloseStream(out_stream);
end;

## can be overriden
\\is_graph_isomorphism := IsGraphIsomorphism;

isomorphism_graph :=
function(gr1, gr2)
 local col1, col2, x;
 if not (IsGraph(gr1) and IsGraph(gr2)) then
   Error("usage: GraphIsomorphism( <Graph>, <Graph> [, <Bool>] )");
 fi;
 col1 := get_colors(gr1);
 col2 := get_colors(gr2);
 if (gr1.order <> gr2.order) then
  return fail;
 elif List(col1, Length) <> List(col2, Length) then
   # incompatible colourings
  return fail;
 elif gr1.order<=1 then
  return ();
 fi;
 if ForAny([gr1, gr2], g -> not IsBound(g.canonicalLabelling)) then
  set_canonical([gr1, gr2]);
 fi;
 x := LeftQuotient(gr1.canonicalLabelling, gr2.canonicalLabelling);
 if \\is_graph_isomorphism(gr1, gr2, x) then return x; fi;
 return fail;
end;

## this is to be used after set_canonical
_aut_graph :=
function(gr)
 local gp;

 if IsList(gr) then
  gp := GroupWithGenerators(gr[1], ());
  SetStabChainMutable(gp, StabChainBaseStrongGenerators(gr[2], gr[1], ()));
  return gp;
 fi;
 if not IsBound(gr.autGroup) then
  gr.autGroup := _aut_graph(gr._aut);
  Unbind(gr._aut);
 fi;
 return gr.autGroup;
end;

aut_graph :=
function(gr)
 if not IsGraph(gr) then
   Error("usage: AutGroupGraph( <Graph> [, <List> ] )");
 fi;
 set_canonical(gr);
 return _aut_graph(gr);
end;

## will be used internally: avoid checks
is_graph_isomorphism_fast :=
function(gr1, gr2, perm)
 local col1, col2, u,g,i,j,x,aut1,aut2,adj1,adj2,reps1;

 if gr1.order <> gr2.order then return false; fi;
 if LargestMovedPoint(perm) > gr1.order then return false; fi;
 if gr1.order <= 1 then return true; fi;
 if List(get_colors(gr1), c -> OnSets(c, perm)) <> get_colors(gr2) then
  return false;
 fi;
 return ForAll([1..gr1.order],
            i -> OnSets(gr1.adjacencies[i], perm) = gr2.adjacencies[i^perm]);
end;

\\is_graph_isomorphism := is_graph_isomorphism_fast;


==> anc/code/hh/hh.txt <==
# -*- GAP -*-

_NL_path := "../";
_load := function(s) Read(Concatenation(_NL_path, s)); end;

_load("forms/ADE.txt");
_load("forms/forms.txt");
_load("auxx.txt");
_load("forms.txt");

_load("discr.txt");
set_MM_K3();

LoadPackage("GRAPE");

############################################################
## allow singular models
\\singular := true;
BYPASS     := true; ## Bypass various checks not applicable for singular

## rc.extra treated as lines
\\h_extra  :=  1;
\\sq_extra := -2;

############################################################
## for debugging
__debug_vars := ["\\singular", "\\hh", "COLLECTED", "ERRORS"];
__save_debug := function(name)
 CallFuncList(save_globals, Concatenation([name], __debug_vars));
end;

_print_debug :=
function()
 Perform(__debug_vars, function(s) Print(s, " = ", ValueGlobal(s), "\n"); end);
end;

print_debug := _print_debug;

_keep_kernel := false;
_keep_lines  := true;

saved_list := [];

save_list :=
function(name, pattern)
 saved_list := [];
 Perform(2*[2..16], function(h)
   h := format(pattern, h);
   if IsBoundGlobal(h) then Add(saved_list, h); fi;
  end);
 CallFuncList(save_globals, Concatenation([name, "saved_list"], saved_list));
 fprint("Saved [%0] to \"%1\"", JoinStringsWithSeparator(saved_list, ", "), name);
end;

load_var :=
function(dir, name)
 dir := Concatenation(dir, _fname(name), ".txt");
 if not IsReadableFile(dir) then
  return fail;
#  dir := Concatenation(dir, ".gz");
#  if not IsReadableFile(dir) then return fail; fi;
 fi;
 Read(dir);
 dir := fail;
 if IsBoundGlobal(name) then
  dir := ValueGlobal(name);
  if ValueOption("erase") <> false then UnbindGlobal(name); fi;
 fi;
 return dir;
end;

load_list :=
function(arg)
 local dir, res;
 dir := Remove(arg, 1);
 res := [];
 while Length(arg) > 0 do Append(res, load_var(dir, Remove(arg, 1))); od;
 return res;
end;

#_load_data := function(name)
# Read(format("data/%0.txt", name));
# return ValueGlobal(name);
#end;

_load_data := name -> load_var("data/", name);

\\pp_mod := 20;

############################################################
## Polarization and stuff
############################################################

_max_rank := 19;

_ex_1 := rec(sq := 1, h := 1, err := err_Cmpnt);
_ex_2 := rec(sq := 4, h := 2, err := err_Elliptic);
_ex_3 := rec(sq := 9, h := 3, err := err_Cubic);

\\hh := rec();

## can be overridden
\\set_hh := ReturnTrue;

_select_max :=
function(list, index)
 return list[Minimum(Length(list), index)];
end;

_select_h := list -> _select_max(list, \\hh.h/2);

## Maximal valency of a vertex in a **triangle free** configuration
KNOWN_VALENCY_smooth := Immutable(
#  2   4   6   8  10  12  14  16  18  20  22  24
 [16, 12,  9,  8,  7,  6,  5,  5,  5,  5,  5,  4]);
KNOWN_VALENCY_singular := Immutable(
 [16, 12,  9,  8,  7,  6,  5,  5,  5,  5,  5,  4]);
KNOWN_VALENCY   := KNOWN_VALENCY_singular;
## Maximal valency of an exceptional divisor
KNOWN_SINGULAR  := Immutable(
 [  ,  8,  6,  5,  5,  4]);
## Maximal valency of an edge of a triangle: not to be used for h <= 4
KNOWN_VALENCY_triangle := Immutable(
 [  ,   , 11,  5,  5,  3,]);

__do_set_hh :=
function()
 \\hh.singular      := \\singular;
## Maximal number of disjoin lines intersecting a line
 \\hh.single        := _select_h(KNOWN_VALENCY);
## Maximal number of disjoin lines intersecting an exceptional divisor
 \\hh.exceptional   := _select_h(KNOWN_SINGULAR);
 if \\hh.trig then \\hh.single := 7; fi;
 \\set_hh();
end;

set_hh :=
function(h)
 \\hh := rec(h := h, max := 2*h + 1, sq := 2*h + 1, ex := 2*h,
             list := [_ex_2]);
 \\hh.hyper := ValueOption("hyperelliptic") = true;
 \\hh.trig  := (h = 8) and (ValueOption("triquadric") = true);
 if \\hh.trig then Add(\\hh.list, _ex_3); fi;
 if \\hh.hyper then \\hh.list := [_ex_1]; fi;
 if h = 2 then \\hh.list := []; fi;
 __do_set_hh();
end;

#set_hh(8: triquadric);
set_hh(8);

set_singular :=
function(value)
 \\singular := value;
 BYPASS     := value;
 KNOWN_VALENCY := KNOWN_VALENCY_smooth;
 if value then KNOWN_VALENCY := KNOWN_VALENCY_singular; fi;
 __do_set_hh();
end;

set_singular(true);

############################################################
## Matrices generated by lines
############################################################

## the threshold used for pairwise intersections of sections
\\th_intr := 100;

_put :=
function(mat, i, j)
 if (i = j) or (i > \\th_intr) or (j > \\th_intr) then return; fi;
 mat[i][j] := 1;
 mat[j][i] := 1;
end;

_put_set :=
function(mat, i, set)
 if i > \\th_intr then return; fi;
 Perform(set, function(j)
   if (i = j) or (j > \\th_intr) then return; fi;
   mat[i][j] := 1;
   mat[j][i] := 1;
  end);
end;

put :=
function(mat, i, j)
 if IsRecord(mat) then mat := mat.mat; fi;
 if IsList(i) then Perform(i, function(s) put(mat, s, j); end); return; fi;
 if IsList(j) then Perform(j, function(s) put(mat, i, s); end); return; fi;
 if i < 0 then put(mat, [-i..Length(mat)], j); return; fi;
 if j < 0 then put(mat, i, [-j..Length(mat)]); return; fi;
 _put(mat, i, j);
end;

_prepend_h :=
function(mat)
 mat := DirectSumMat([[\\hh.h]], mat);
 put(mat, 1, [2..Length(mat)]);
 return mat;
end;

_prepend_h_ex :=
function(mat)
 local ex, pos;
 mat := DirectSumMat([[\\hh.h]], mat);
 pos := [2..Length(mat)];
 ex := ValueOption("exceptional");
 if IsList(ex) then SubtractSet(pos, ex + 1); fi;
 put(mat, 1, pos);
 return mat;
end;

_append_h :=
function(mat)
 mat := DirectSumMat(mat, [[\\hh.h]]);
 put(mat, Length(mat), [1..Length(mat)]);
 return mat;
end;

_2matrix := n -> DiagonalMat(List([1..n], i -> -2));

_1line :=
function(n)
 local mat;
 mat := _2matrix(n+1);
 put(mat, 1, [2..n+1]);
 return mat;
end;

1line := n -> _prepend_h(_1line(n));

2lines :=
function(arg)
 local mat, m, n;
 m := arg[1];
 n := arg[2];
 mat := DirectSumMat(_1line(m), _1line(n));
 put(mat, 1, m + 2);
 n := 0;
 if IsBound(arg[3]) then n := arg[3]; fi;
 Perform([1..n], function(i) put(mat, 1 + i, m + 2 + i); end);
 return _prepend_h(mat);
end;

3lines :=
function(m, p, q, r)
 local mat;
 mat := DirectSumMat(_1line(m), _1line(p), _1line(q));
 put(mat, 1, m + 2);
 put(mat, 1, m + p + 3);
 Perform([1..r], function(i) put(mat, m + 2 + i, m + p + 3 + i); end);
 return _prepend_h(mat);
end;

At :=
function(p)
 local res;
 res := Am(p + 1);
 put(res, 1, Length(res));
 return res;
end;

Dt :=
function(p)
 local res;
 res := DirectSumMat([[-2]], Dm(p));
 put(res, 1, 3);
 return res;
end;

Et :=
function(p)
 local res;
 res := Em(p);
 if p = 8 then
  res := DirectSumMat([[-2]], res);
  put(res, 1, 2);
 elif p = 7 then
  res := DirectSumMat(res, [[-2]]);
  put(res, 6, 8);
 else
  res := DirectSumMat(res, [[-2]]);
  put(res, 6, 7);
 fi;
 return res;
end;

_Dm_mat :=
function(n)
 local mat;
 mat := DirectSumMat([[-2]], [[-2]], Am(n - 2));
 put(mat, [1, 2], n);
 return mat;
end;

_Dt_mat :=
function(n)
 local mat;
 mat := DirectSumMat([[-2]], [[-2]], [[-2]], Am(n - 2));
 put(mat, [1, 2], n + 1);
 put(mat, 3, 5);
 return mat;
end;

show :=
function(mat)
 if mat[1][1] <> -2 then mat := mat{[2..Length(mat)]}{[2..Length(mat)]}; fi;
 Display(mat*Z(2));
end;

############################################################
## Connected components of a root system
############################################################

connected_components :=
function(mat)
 local set, res, rr, p;

 set := [1..Length(mat)];
 res := [];
 while Length(set) > 0 do
  rr := [Remove(set)];
  p := 1;
  while (p <= Length(rr)) and (Length(set) > 0) do
   Append(rr, Filtered(set, s -> mat[s][rr[p]] <> 0));
   SubtractSet(set, rr);
   p := p + 1;
  od;
  Add(res, rr);
 od;
 SortParallel(-List(res, Length), res);
 return res;
end;

############################################################
## List handling
############################################################

_print_OK := true;

_set_print :=
function(ls)
 local res;
 res := [_print_error, _print_OK];
 if IsBound(ls[1]) then _print_error := ls[1]; fi;
 if IsBound(ls[2]) then _print_OK := ls[2]; fi;
 return res;
end;

print_bar :=
function(arg)
 if not IsBound(arg[1]) or not IsChar(arg[1]) then arg[1] := '#'; fi;
 Print(List([1..64], i -> arg[1]), "\n");
end;

_list_index  := [0, 0];
_list_extra  := "";

\\format1    := "= %0 ";
_idx_format1 := \\format1;
\\format2    := "= %0 of %1 ";
_idx_format2 := \\format2;

format_index :=
function(arg)
 local msg, idx;
 msg := "";
 idx := "";
 if Length(arg) > 0 then msg := CallFuncList(format, arg); fi;
 if IsString(_list_index) then
  idx := format(_idx_format1, _list_index);
 elif _list_index[1] = 0 then
  if Length(msg) > 0 then idx := "= "; fi;
 else
  idx := format(_idx_format2, _list_index[2], _list_index[1]);
  if Length(msg) = 0 then msg := "\n"; fi;
 fi;
 _list_index := [0, 0];
 if _list_extra <> "" then
  idx := Concatenation(idx, _list_extra);
  _list_extra := "";
 fi;
 return Concatenation(idx, msg);
end;

print_index :=
function(arg)
 print(CallFuncList(format_index, arg));
end;

## To be overridded
sort_list := ReturnTrue;

## This can be used instead of list for prefetching properties
list_iterator :=
function(list)
 local res, sort;

 sort := function(rc)
  if not IsBound(rc.SORTED) then rc.SORTED := []; fi;
  Append(rc.SORTED, rc.RES);
  rc.RES := [];
  rc.SORTED := sort_list(rc.SORTED);
  if not IsBound(rc.pack) then return; fi;
  if (Length(rc.SORTED) > 2*rc.sort) or (rc.pos > Length(list)) then
   rc.SORTED := rc.pack(rc.SORTED);
  fi;
 end;

 res := rec(
   pos := 0,  # current position
   RES := [], # results to be stored here
   count := function() return Length(list); end,
   list := function() return list; end,
   next := function()
     if IsBound(res.sort) and (Length(res.RES) >= res.sort) then sort(res); fi;
     if IsBound(res._prefetch) then res._prefetch(res); fi;
     res.pos := res.pos + 1;
     if res.pos > Length(list) then
      if IsBound(res.sort) then sort(res); res.RES := res.SORTED; fi;
      if IsBound(res._done) then res._done(res); fi;
      return fail;
     fi;
     return list[res.pos];
    end,
   dotted := function(func)
     local rc;
     print_dots(Length(list));
     repeat
      rc := res.next();
      if rc = fail then break; fi;
      func(rc);
      print_dot();
     until false;
    end);
 return res;
end;

## After creation, .needs_prefetch, .prefetch, .step should be set
prefetch_iterator :=
function(list)
 local res, done, sort;

 done := 0;
 res := list_iterator(list);
 res._prefetch := function(rc)
   local ls;
   if (rc.pos < done) or not IsBound(rc.step) then return; fi;
   ls := [];
   while (done < Length(list)) and (Length(ls) < rc.step) do
    done := done + 1;
    if rc.needs_prefetch(list[done]) then Add(ls, list[done]); fi;
   od;
   rc.prefetch(ls);
  end;
 return res;
end;

\\current_list := 0;

set_list_index :=
function()
 _list_extra := \\current_list._ex;
 _list_index := \\current_list._id;
end;

do_list :=
function(list, func)
 local rc, _ls;
 if IsList(list) then list := list_iterator(list); fi;
 _ls := \\current_list;
 list._id := [list.count(), 0];
 list._ex := _list_extra;
 rc := list.next();
 while rc <> fail do
  list._id[2] := list.pos;
  \\current_list := list;
  set_list_index();
  Append(list.RES, func(rc));
  \\current_list := _ls;
  rc := list.next();
 od;
 _list_extra := "";
 Unbind(list._id);
 Unbind(list._ex);
 return list.RES;
end;

# this is overridden below
\\is_K3_list := ReturnTrue;

do_dotted :=
function(list, func)
 local _pr;

 if Length(list) = 0 then return []; fi;
 _pr := _set_print([false, false]);
 print_dots(Length(list));
 print_index("(%0 vectors) \c", Length(list));
 list := List(list, function(r) r := func(r); print_dot(); return r; end);
 list := Flat(list);
 list := Filtered(list, r -> not IsBound(r.error));
 print_done(Length(list));
 _set_print(_pr);
 if Length(list) > 0 and (ValueOption("K3") <> false) then
  list := \\is_K3_list(list: level := next_());
 fi;
 return list;
end;

############################################################
## Computing lines
## Assume that h is the first basis vector
############################################################

_rc_clone_default :=
function(rc, res)
 if IsBound(rc.mat) then res.mat := rc.mat; fi;
 if IsBound(rc.vec) then res.vec := rc.vec; fi;
 if IsBound(rc.spec) then res.spec := rc.spec; fi;
 if IsBound(rc.const) then res.const := rc.const; fi;
 if IsBound(rc.extra) then res.extra := rc.extra; fi;
 if IsBound(rc.kernel) then res.kernel := rc.kernel; fi;
 if IsBound(rc.G) then res.G := rc.G; fi;
end;

_rc_clone := _rc_clone_default;

_rc_copy :=
function(rc)
 local res;
 res := rec();
 _rc_clone(rc, res);
 return res;
end;

rc_ghost :=
function(rc)
 local res;
 res := rec();
 if IsBound(rc.vec) then res.vec := rc.vec; fi;
 if IsBound(rc.extra) then res.extra := rc.extra; fi;
 if IsBound(rc.kernel) then res.kernel := rc.kernel; fi;
 return res;
end;

rc_copy := _rc_copy;
rc_mat := rc -> rc.mat;
rc_validate := ReturnTrue;

set_rc_mat :=
function(new)
 local sv;
 sv := rc_mat;
 rc_mat := new;
 return sv;
end;

## To bused as option : rank := rank_(rc) or rank_(rc, delta)
rank_ :=
function(arg)
 if ValueOption("ranks") <> true then return fail; fi;
 arg[1] := arg[1].sign[3];
 if IsBound(arg[2]) then arg[1] := arg[1] + arg[2]; fi;
 return arg[1];
end;

## To be used inside get_lines
if_valid :=
function(rc, func, msg)
 if func(rc) then return true; fi;
 err_(msg, rc);
 return false;
end;

## To be used inside get_lines
\\last := rec();

## To be used inside get_lines
last_matrix := function() return \\last.mat; end;
last_mat := last_matrix;

## To be used inside get_lines
last_left :=
function()
 if not IsBound(\\last.left) then
  \\last.left := \\last.lines*\\last.mat;
  MakeImmutable(\\last.left);
 fi;
 return \\last.left;
end;

## To be used inside get_lines
last_right :=
function()
 if not IsBound(\\last.right) then
  \\last.right := \\last.mat*TransposedMat(\\last.lines);
  MakeImmutable(\\last.right);
 fi;
 return \\last.right;
end;

## To be used inside get_lines
last_config :=
function()
 if not IsBound(\\last.config) then
  if IsBound(\\last.right) then
   \\last.config := \\last.lines*\\last.right;
  else
   \\last.config := last_left()*TransposedMat(\\last.lines);
  fi;
  MakeImmutable(\\last.config);
 fi;
 return \\last.config;
end;

last_reduced := last_config;

graph := ReturnTrue;

last_graph :=
function()
 if not IsBound(\\last.graph) then
  \\last.graph := graph(last_reduced());
 fi;
 return \\last.graph;
end;

############################################################
## The computation lines
############################################################

Read("roots.txt");

_get_lines_no_kernel :=
function(mat, rc)
 local mm;
 Unbind(rc.ker);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := IdFunc);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 return mm;
end;

_get_lines_kernel :=
function(mat, rc)
 local mm, vec, ker;

 ker := 0;
 if IsBound(rc.kernel) then
  ker := IdentityMat(Length(mat));
  Append(ker, rc.kernel);
  mat := ker*mat*TransposedMat(ker);
 fi;
 rc.ker := NullspaceIntMat(mat);
 vec := ZeroMutable(mat[1]);
 vec[1] := 1;
 vec := [vec];
 mm := ComplementIntMat(IdentityMat(Length(mat)), Concatenation(vec, rc.ker));
 if ForAny(mm.moduli, i -> i <> 1) then Error("\n"); fi;
 vec := Concatenation(vec, mm.complement);
 mat := vec*mat*TransposedMat(vec);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 if ker <> 0 then
  vec := vec*ker;
  if _keep_kernel then rc.ker := rc.ker*ker; fi;
 fi;
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := v -> v*vec);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 if not _keep_kernel then Unbind(rc.ker); fi;
 return mm;
end;

\\msg_OK_std  := "OK: %0 vectors%2, rk = %1\n";
\\msg_OK_wait := "OK: %0 vectors%2, rk = %1: \c";

\\msg_OK      := \\msg_OK_std;
#\\msg_OK_wait := ": %0 vectors (%2 sing), rk = %1\n";

_get_lines_index_OK :=
function(mat, rc)
 local mm, sv, vec, e, vv, pp, err, prn, get, select;

 prn := function()
  Print(format(" (%0 vectors)\n", Length(rc.lines)));
 end;

 err := function(err_str, p)
  err_(err_str, rc);
  if p and _print_error then prn(); fi;
 end;

 get := function(sq)
  sq := sv.vectors{Positions(sv.norms, sq)};
  if Length(sq) = 0 then return sq; fi;
  return sq*mm.id;
 end;

 select := function(n, list)
  local v, h;
  vec := [];
  h := mm.hh*n;
  Perform(list, function(u)
    v := h + u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
    v := h - u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
   end);
  return vec;
 end;

 \\last := rec(mat := mat);
 Unbind(rc.error);
 rc.lines := [];

 if (rc.sign[2] > 0) or IsBound(rc.kernel) then
  mm := _get_lines_kernel(mat, rc);
 else
  mm := _get_lines_no_kernel(mat, rc);
 fi;
 if IsBound(rc.error) then return false; fi;

 sv := ShortestVectors(- \\hh.h*mm.mat, \\hh.max);

 vec := get(\\hh.ex);
 rc.lines := List(Filtered(vec, mm.is_int), mm.store);
 if \\singular then
  rc.ex := rc.lines;
  Unbind(rc.lines);
  if (Length(rc.ex) > 0) and bad_roots(\\last.mat, rc) then
   return false;
  fi;
  \\last.ex := rc.ex;
 elif Length(rc.lines) > 0 then
  err(err_Singular, true);
  return false;
 fi;

 for e in \\hh.list do
  rc.lines := select(e.h, get(e.sq));
  if rc.lines <> [] then err(e.err, true); return false; fi;
 od;

 vv := select(1, get(\\hh.sq));
 pp := [];
 if \\singular and IsBound(rc._pp) then
  pp := rc._pp;
  Unbind(rc._pp);
  vv := Filtered(vv, l -> ForAll(pp, v -> l*v >= 0));
 fi;
 \\last.lines := vv;

 e := 1;
 repeat
  e := e + 1;
  if not IsBound(\\hh.(e)) then break; fi;
  Perform(vv, function(v) Add(pp, mat*v); end);
  vv := select(e, get(\\hh.(e)));
  vv := Filtered(vv, l -> ForAll(pp, v -> l*v >= 0));
  \\last.(e) := vv;
  rc.(e) := vv;
 until false;

 e := SortingPerm(List(last_left(), r -> Position(r, -2)));
 \\last.lines := Permuted(\\last.lines, e);
 \\last.left := Permuted(\\last.left, e);
 rc.lines := \\last.lines;
 if Length(rc.lines) > ValueOption("lines") then
  err_(err_Lines, rc);
  return false;
 fi;

 if not rc_validate(rc) then return false; fi;

 select := ValueOption("validate");
 if IsFunction(select) and not select(rc) then return false; fi;

 if _print_OK then
  mat := "";
  if \\singular then
   mat := format(" (%0 sing)", Length(rc.ex));
  fi;
  fprint(\\msg_OK, Length(rc.lines), rc.sign[3] + 1, mat);
 fi;

 if not _keep_lines then Unbind(rc.lines); fi;

 return true;
end;

get_lines :=
function(mat, rc)
 local e;

 rc.lines := [];
 rc.sign := inertia_index(mat);
 MakeImmutable(rc.sign);
 if rc.sign[1] > 1 then
  err_(err_Index, rc);
  return false;
 fi;
 if rc.sign[3] > _max_rank then
  err_(err_Rank, rc);
  return false;
 fi;
# do this at the very beginning to save time; rc will be invalid!!!
 e := ValueOption("rank");
 if IsInt(e) and (rc.sign[3] <= e) then
  err_(err_Kernel, rc);
  return false;
 fi;
 return _get_lines_index_OK(mat, rc);
end;

_init_last :=
function(rc)
 \\last := rec(mat := rc_mat(rc), lines := rc.lines);
 if IsBound(rc.ex) then \\last.ex := rc.ex; fi;
end;

revalidate :=
function(rc)
 _init_last(rc);
 return rc_validate(rc);
end;

_print_BYPASS := true;

no_bypass :=
function(ls)
 local _pr;

 if (Length(ls) = 0) or not BYPASS then return ls; fi;
 BYPASS := false;
 _pr := _set_print([false, false]);
 if (Length(ls) = 1) or not _print_BYPASS then
  ls := Filtered(ls, revalidate);
 else
  fprint("= Revalidating %0 records \c", Length(ls));
  print_dots(Length(ls));
  ls := Filtered(ls, function(rc)
    print_dot();
    return revalidate(rc);
   end);
  print_done(Length(ls));
 fi;
 _set_print(_pr);
 BYPASS := true;
 return ls;
end;

new_lines :=
function(mat)
 local rc, _saved;
 if mat[1][1] <= 0 then mat := _prepend_h_ex(mat); fi;
 if mat[1][1] <> \\hh.h then mat[1][1] := \\hh.h; fi;
 _saved := rc_validate;
 rc_validate := ReturnTrue;
 rc := rec(mat := mat);
 get_lines(mat, rc);
 rc_validate := _saved;
 return rc;
end;

rc_lines := rc -> get_lines(rc_mat(rc), rc);

rc_lines_silent :=
function(rc)
 local _pr;
 _pr := _set_print([false, false]);
 rc := rc_lines(rc);
 _set_print(_pr);
 return rc;
end;


############################################################
## Record handling
############################################################

## these are to be overridden in hh_digraph.txt
_is_dg      := ReturnFalse;
_dg_sing    := ReturnFail;
_config_dg  := ReturnFail;

config_ex := ReturnTrue;

exceptional_divisors :=
function(rc)
 local res;
 res := [];
 if IsGraph(rc) then
  if IsBound(rc.colourClasses) then res := Union(rc.colourClasses); fi;
 elif IsRecord(rc) then
  if IsBound(rc.ex) and (Length(rc.ex) > 0) then
   res := [1..Length(rc.ex)] + Length(rc.lines);
  fi;
 fi;
 return res;
end;

_config_graph :=
function(gr, ex)
 local res, pos;
 res := [1..gr.order];
 res := DiagonalMat(List(res, i -> -2));
 Perform([1..Length(res)], function(n)
   Perform(gr.adjacencies[n], function(i) res[n][i] := 1; end);
  end);
 if IsBound(gr.colourClasses) and not ex then
  pos := [1..Length(res)];
  SubtractSet(pos, Union(gr.colourClasses));
  res := res{pos}{pos};
 fi;
 return res;
end;

_config_rc :=
function(rc, ex)
 local res;
## For the moment, assume that rc is a record
 res := rc.lines;
 if ex and IsBound(rc.ex) and Length(rc.ex) > 0 then
  res := Concatenation(res, rc.ex);
 fi;
 return res*rc_mat(rc)*TransposedMat(res);
end;

config_ex :=
function(rc)
 if IsGraph(rc) then return _config_graph(rc, true); fi;
 if _is_dg(rc) then return _config_dg(rc, true); fi;
 if IsRecord(rc) then return _config_rc(rc, true); fi;
 return rc;
end;

configuration :=
function(rc)
 if ValueOption("exceptional") <> fail then return config_ex(rc); fi;
 if IsRecord(rc) then
  if IsBound(rc.config) then return rc.config; fi;
  if IsGraph(rc) then return _config_graph(rc, false); fi;
  if _is_dg(rc) then return _config_dg(rc, false); fi;
  return _config_rc(rc, false);
 fi;
 return rc;
end;

config := configuration;

h_config :=
function(rc)
 if IsRecord(rc) then
  if _is_dg(rc) then return rc.mat; fi;
  return _prepend_h_ex(config_ex(rc): exceptional := exceptional_divisors(rc));
 elif IsMatrix(rc) then
  if (Length(rc) = 0) or (rc[1][1] <= 0) then rc := _prepend_h_ex(rc); fi;
  return rc;
 fi;
 return fail;
end;

_ex_count_graph :=
function(gr)
 if IsBound(gr.colourClasses) then return Sum(gr.colourClasses, Length); fi;
 return 0;
end;

line_count :=
function(rc)
 if IsList(rc) then return Set(rc, line_count); fi;
 if IsBound(rc.lines) then return Length(rc.lines); fi;
 if IsGraph(rc) then return rc.order - _ex_count_graph(rc); fi;
 if _is_dg(rc) then return rc.DG[1]; fi;
 return Length(config(rc));
end;

count := line_count;

ex_count :=
function(rc)
 if IsList(rc) then return Set(rc, ex_count); fi;
 if IsBound(rc.ex) then return Length(rc.ex); fi;
 if IsGraph(rc) then return _ex_count_graph(rc); fi;
 if _is_dg(rc) then return rc.DG[2]; fi;
 return 0;
end;

ex := ex_count;

_le_count :=
function(rc)
 if \\singular then
  return [line_count(rc), ex_count(rc)];
 fi;
 return count(rc);
end;

le_count :=
function(rc)
 if IsList(rc) then return Set(rc, le_count); fi;
 return _le_count(rc);
end;

counts := le_count;

sing_mat :=
function(rc)
 local ex;
 if _is_dg(rc) then return _dg_sing(rc); fi;
 ex := exceptional_divisors(rc);
 if Length(ex) = 0 then return []; fi;
 return config_ex(rc){ex}{ex};
end;

config_rank :=
function(rc)
 if IsList(rc) then return Set(rc, config_rank); fi;
 return rc.sign[3] + 1;
end;

rank := config_rank;

pencils :=
function(rc)
 local mat;
 if IsBound(rc.pencils) then return rc.pencils; fi;
 mat := configuration(rc);
 mat := List(mat, r -> Number(r, i -> i = 1));
 rc.pencils := Reversed(Collected(mat));
 return rc.pencils;
end;

clean :=
function(rc)
 if IsList(rc) then Perform(rc, clean); return; fi;
 Unbind(rc.pool);
 Unbind(rc.stab);
# Unbind(rc._act);
end;

############################################################
## K3 stuff
############################################################

shift := ReturnTrue;

Read("forms.txt");

_select_all := function(rc, list) return list; end;

_select_bypass :=
function(rc, list)
 return no_bypass(list: level := next_());
end;

\\default_select := _select_bypass;

COLLECTED := [];
\\last_K3_found := fail;

_rc_collect_default :=
function(rc)
 \\last_K3_found := rc;
 AddSet(COLLECTED, _le_count(rc));
end;

_rc_collect := _rc_collect_default;

save_collected :=
function(arg)
 local tmp;
 tmp := COLLECTED;
 if IsBound(arg[1]) then
  COLLECTED := Union(COLLECTED, arg[1]);
 else
  COLLECTED := [];
 fi;
 return tmp;
end;

plain_isotropic :=
function(rc, mat, discr, p)
 return isotropic_vectors(discr, p).vectors;
end;


\\get_isotropic  := plain_isotropic;

\\copy_isotropic := function(rc, dest); end;

\\done_isotropic := function(rc); end;

\\bad_isotropic  := function(rc, v, p); end;

\\validate_K3    := ReturnTrue;
\\begin_K3       := ReturnTrue;
\\end_K3         := ReturnTrue;

## Sometimes it is much faster to d primes in a different order
\\first_prime := 0;

## this can be further overridden
\\sort_primes :=
function(list)
 local p;
 if \\first_prime = 0 then return list; fi;
 p := Position(list, \\first_prime);
 if p = fail then return list; fi;
 Remove(list, p);
 return Concatenation([\\first_prime], list);
end;

K3_lines :=
function(rc, r, mat)
# if mat <> rc_mat(rc) then Error(); fi;
# return rc_lines(r: rank := fail) and \\validate_K3(rc, r);
 r.sign := rc.sign;
 return _get_lines_index_OK(mat, r) and \\validate_K3(rc, r);
end;

## debugging
__last_K3 := [];

__is_K3 := ReturnTrue;

__is_K3_embedded :=
function(arg)
 __last_K3 := arg[1];
 \\last_K3_found := fail;
 if not IsBound(arg[2]) then arg[2] := discr(arg[1]); fi;
 arg[1].K3 := K3_is_embedded_discr_C(arg[2]);
 if arg[1].K3 = 0 then
  err_(err_Discr, arg[1]);
 elif arg[1].K3 = true then
  _rc_collect(arg[1]);
 fi;
 return arg[1].K3;
end;

is_K3_discr :=
function(rc, mat, dd)
 local res, r, p, pp, v, vec, node, root_single, root_multiple;

# collect := function(rc)
#  if accept(rc) then _rc_collect(rc); return true; fi;
#  return false;
# end;

 node := function(p)
  vec := \\get_isotropic(rc, mat, dd, p);
  if Length(vec) = 0 then return false; fi;
  r := rc_copy(rc);
  r.kernel := List(r.kernel);
  dd := Length(r.kernel) + 1;
  if _print_OK then fprint("- p = %0 (%1 vectors)\n", p, Length(vec)); fi;
  return ForAny(vec, function(v)
    r.kernel[dd] := v;
    if not K3_lines(rc, r, mat) then
     \\bad_isotropic(rc, v, p);
     return false;
    fi;
    \\copy_isotropic(rc, r);
    return __is_K3(r) = true;
   end);
 end;

 root_single := function(p)
  vec := \\get_isotropic(rc, mat, dd, p);
  if Length(vec) = 0 then return false; fi;
  if _print_OK then fprint("- p = %0 (%1 vectors)\n", p, Length(vec)); fi;
  res := [];
## First pass: check lines
  for v in vec do
   r := rc_copy(rc);
   r.kernel := [v];
   if not K3_lines(rc, r, mat) then
    \\bad_isotropic(rc, v, p);
    continue;
   fi;
   dd := discr_form(mat, [v]);
   if K3_is_embedded_discr_C(dd) = true then _rc_collect(r); return true; fi;
   \\copy_isotropic(rc, r);
   Add(res, [r, dd]);
  od;
## Second pass: check further embeddings
  return ForAny(res, c -> is_K3_discr(c[1], mat, c[2]));
 end;

 root_multiple := function()
  vec := [];
  res := [];
## First pass: collect vectors
  for p in pp do
   vec[p] := \\get_isotropic(rc, mat, dd, p);
   if Length(vec[p]) = 0 then return false; fi;
  od;
## Second pass: check lines and collect valid vectors
  for p in pp do
   if _print_OK then fprint("- p = %0 (%1 vectors)\n", p, Length(vec[p])); fi;
   res[p] := List(vec[p], function(v)
     r := rc_copy(rc);
     r.kernel := [v];
     if not K3_lines(rc, r, mat) then
      \\bad_isotropic(rc, v, p);
      return fail;
     fi;
     \\copy_isotropic(rc, r);
     return r;
    end);
   res[p] := Filtered(res[p], r -> r <> fail);
   if Length(res[p]) = 0 then return false; fi;
  od;
## Third pass: check further embeddings
  return ForAny(Flat(res), __is_K3);
 end;

 pp := __is_K3_embedded(rc, dd);
 if (pp = 0) or (pp = true) then return pp; fi;

 pp := \\sort_primes(pp);
 if IsBound(rc.kernel) then res := node(pp[1]: level := next_());
  elif Length(pp) = 1 then res := root_single(pp[1]: level := next_());
  else res := root_multiple(: level := next_()); fi;

 \\done_isotropic(rc);
 if res then rc.K3 := true; else err_(err_Discr, rc); fi;
 return res;
end;

__is_K3 :=
function(rc)
 local dd;
 dd := discr(rc);
 return is_K3_discr(rc, \\last_mat_discr, dd);
end;

_is_K3 :=
function(rc)
 local res;
 \\begin_K3(rc);
 res := __is_K3(rc);
 \\end_K3(rc);
 return res;
end;

is_K3 := _is_K3;

is_K3_silent :=
function(rc)
 local _pr;
 _pr := _set_print([false, false]);
 rc := _is_K3(rc);
 _set_print(_pr);
 return rc;
end;

is_K3_verbose :=
function(rc)
 local _msg, res;
 _msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 if rc_lines(rc) then
  res := is_K3_silent(rc);
  if not res then Print(_clr_error); fi;
  _print("K3 = %0\033[0m\n", res);
 fi;
 \\msg_OK := _msg;
 return not IsBound(rc.error);
end;

\\K3_iterator := list_iterator;
_is_K3_list := is_K3;

is_K3_list :=
function(list)
 local _prn, rc;
 if IsList(list) then
  if Length(list) = 0 then return []; fi;
  list := \\K3_iterator(list);
 fi;
 if list.count() = 0 then return []; fi;
 _prn := _set_print([false, false]);
 fprint("\033[37m- Embedding %0 records \c", list.count());
 list.dotted(_is_K3_list);
 list := Filtered(list.list(), rc -> rc.K3 = true);
 print_done(Length(list));
 _set_print(_prn);
 return list;
end;

\\is_K3_list := is_K3_list;

_print_embeddings := true;

_embeddings :=
function(rc, min)
 local dd, mat, res, vec, r, pos, ls, _pr;

 res := [];
 dd := discr(rc);
 mat := \\last_mat_discr;
 pos := K3_is_embedded_discr_C(dd);
 if pos = true then _rc_collect(rc); res := [rc]; fi;
 if pos = 0 then return []; fi;
 _pr := _set_print([false, false]);
 if min = 0 then action(format_index()); fi;
 ls := [];
## First pass: check lines and collect valid vectors
 Perform(dd.primes, function(p)
   if p < min then return; fi;
   vec := \\get_isotropic(rc, mat, dd, p);
   if Length(vec) = 0 then return; fi;
   if _print_embeddings then
    print_dots(Length(vec));
    fprint("- p = %0 (%1 vectors)\c", p, Length(vec));
   fi;
   Apply(vec, function(v)
     r := rc_copy(rc);
     if IsBound(r.kernel) then
      r.kernel := Concatenation(r.kernel, [v]);
     else
      r.kernel := [v];
     fi;
     if K3_lines(rc, r, mat) then
      \\copy_isotropic(rc, r);
     else
      \\bad_isotropic(rc, v, p);
     fi;
     if _print_embeddings then print_dot(); fi;
     return r;
    end);
   vec := Filtered(vec, r -> not IsBound(r.error));
   if _print_embeddings then print_done(Length(vec)); fi;
   ls[p] := vec;
  end: level := next_());
 action();
## Second pass: collect further embeddings
 Perform([1..Length(ls)], function(p)
   if IsBound(ls[p]) then
    ls[p] := Flat(List(ls[p], r -> _embeddings(r, p)));
   fi;
  end: level := next_());
 _set_print(_pr);
 ls := Flat(ls);
 Perform(ls, \\done_isotropic);
 \\done_isotropic(rc);
 return Concatenation(res, ls);
end;

_embeddings_rc :=
function(rc)
 local res, select;
 \\begin_K3(rc);
 res := _embeddings(rc, 0);
 \\end_K3(rc);
 select := ValueOption("select");
 if not IsFunction(select) then select := \\default_select; fi;
 res := select(rc, res);
 return res;
end;

_all_embeddings :=
function(rc)
 if IsRecord(rc) then return _embeddings_rc(rc); fi;
 if Length(rc) = 0 then return []; fi;
 fprint("## All embeddings for %0 records\n", Length(rc));
 return do_list(rc, _all_embeddings: level := next_());
end;

_embeddings_silent :=
function(list)
 local res, _prn;
 _prn := _print_embeddings;
 _print_embeddings := false;
 if IsRecord(list) then
  res := _embeddings_rc(list);
 else
  print_dots(Length(list));
  res := [];
  Perform(list, function(rc)
    Append(res, _embeddings_rc(rc));
    print_dot();
   end);
  _print_embeddings := _prn;
  res := Flat(res);
  print_done(Length(res));
 fi;
 return res;
end;

embeddings_silent :=
function(list)
 if not IsList(list) then list := [list]; fi;
 list := Flat(list);
 fprint("## Saturating %0 records \c", Length(list));
 return _embeddings_silent(list);
end;

embeddings_list :=
function(list)
 if Length(list) = 0 then return []; fi;
 fprint("- Saturating %0 records \c", Length(list));
 return _embeddings_silent(list);
end;

embeddings := _all_embeddings;
all_embeddings := _all_embeddings;

is_K3_smart :=
function(list)
 if IsFunction(ValueOption("select")) and (rank(list) = [20]) then
  return embeddings_list(list);
 fi;
 return is_K3_list(list);
end;

############################################################
## Various symmetric groups
############################################################

## safe version of Group
GR :=
function(gens)
 if gens = [] then return Group([], ()); fi;
 return Group(gens);
end;

## permutation interchanging two sets
_perm :=
function(source, dest)
 source := List(source);
 dest := List(dest);
 SortParallel(source, dest);
 return AsPermutation(PartialPerm(source, dest));
end;

_on_sorted :=
function(s, g)
 s := List(s, ss -> OnSets(ss, g));
 Sort(s);
 return s;
end;

_on_sorted_sing :=
function(s, g)
 s := OnTuples(s, g);
 return SortedList(s);
end;

#_on_mat := function(m, g) return m^PermutationMat(g, Length(m)); end;

_on_mat :=
function(m, g)
 return Permuted(List(m, r -> Permuted(r, g)), g);
end;

_check_group :=
function(G, mat)
 return ForAll(GeneratorsOfGroup(G), g -> _on_mat(mat, g) = mat);
end;

_set_stab :=
function(mat, set)
 local mm, ll, sp;
 return GeneratorsOfGroup(Stabilizer(SymmetricGroup(set), mat, _on_mat));
end;

_set_perm :=
function(list, perm)
 if IsPerm(perm) then
  return _perm(Concatenation(list), Concatenation(Permuted(list, perm)));
 fi;
 if IsList(perm) then return List(perm, g -> _set_perm(list, g)); fi;
 if IsGroup(perm) then return GR(_set_perm(list, GeneratorsOfGroup(perm))); fi;
end;

_sym := list -> _set_perm(list, GeneratorsOfGroup(SymmetricGroup(Length(list))));

sym :=
function(arg)
 local list, res;

 list := arg[1];
 res := Union(List(list, l -> GeneratorsOfGroup(SymmetricGroup(l))));
 if IsBound(arg[2]) then
  Perform(arg[2], function(l) Append(res, _sym(list{l})); end);
 fi;
 return GR(res);
end;

_ref := set -> _perm(set, Reversed(set));

cut_group :=
function(G, set)
 G := Stabilizer(G, set, OnSets);
 return GR(Set(GeneratorsOfGroup(G), g -> PermList(OnTuples(set, g))));
end;

## Combinations of up to (n in id) elements
combinations :=
function(list, id)
 return Concatenation(List(id, n -> Combinations(list, n)));
end;

_make_mat :=
function(mat, set, sq, h)
 local pos;

 if Length(set) = 0 then return mat; fi;
 pos := Length(mat);
 mat := DirectSumMat(mat, DiagonalMat(List(set, i -> sq)));
 Perform([1..Length(set)], function(n)
   _put_set(mat, pos + n, set[n]);
   mat[pos + n][1] := h;
   mat[1][pos + n] := h;
  end);
## entries > 100 indicate intersections
 set := List(set, s -> Filtered(s, i -> i > \\th_intr));
 Perform(Union(set), function(v)
   v := PositionsProperty(set, s -> v in s);
   if Length(v) <> 2 then Error(); fi;
   _put(mat, pos + v[1], pos + v[2]);
  end);
 return mat;
end;

\\th_false := [false];
\\th_true  := [true];
\\th_both  := [false, true];

_prepare_sections :=
function(vec, v, func)
 local pp, max, m, vv;
 max := Union(vec);
 Add(max, \\th_intr);
 max := Maximum(max);
 pp := Cartesian(List(vec, u -> func(u, v)));
 v := [v];
 vec := List(pp, function(p)
   vv := Concatenation(vec, v);
   m := max;
   Perform([1..Length(p)], function(n)
     if not p[n] then return; fi;
     m := m + 1;
     vv[n] := Concatenation(vv[n], [m]);
     vv[Length(vv)] := Concatenation(vv[Length(vv)], [m]);
    end);
   Sort(vv);
   return vv;
  end);
 return vec;
end;

_intr_none :=
function(rc, mat)
 return mat;
end;

_intr_all :=
function(rc, mat)
 rc := [Length(rc.mat) + 1..Length(mat)];
 put(mat, rc, rc);
 return mat;
end;

_intr_trig :=
function(rc, mat)
 local n;
 n := Length(rc.mat) + 1;
 while n <= Length(mat) do
  put(mat, [n..n + 2], [n..n + 2]);
  n := n + 3;
 od;
 return mat;
end;

\\intr := _intr_none;

_rc_mat_vec :=
function(rc)
 local mat, h, sq;

 mat := rc.mat;
 if IsBound(rc.vec) and (Length(rc.vec) > 0) then
  mat := _make_mat(rc.mat, rc.vec, -2, 1);
  if IsBound(rc.const) and (Length(rc.const) > 0) then
   put(mat, rc.const, Length(rc.mat) + [1..Length(rc.vec)]);
  fi;
  mat := \\intr(rc, mat);
 fi;
 if IsBound(rc.extra) and (Length(rc.extra) > 0) then
  h := \\h_extra;
  sq := \\sq_extra;
  if IsBound(rc.spec) then
   if IsBound(rc.spec.h) then h := rc.spec.h; fi;
   if IsBound(rc.spec.sq) then sq := rc.spec.sq; fi;
  fi;
  mat := _make_mat(mat, rc.extra, sq, h);
 fi;
 return mat;
end;

#shift_perm :=
#function(perm, delta)
# perm := ListPerm(perm);
# return AsPermutation(PartialPerm([1..Length(perm)] + delta, perm + delta));
#end;

## By Alexander Hulpke
shift_perm :=
function(perm, delta)
 local a, b, old, new, conj;
 a := SmallestMovedPointPerm(perm);
 b := LargestMovedPointPerm(perm);
 if a > b then return perm; fi;
 old := [a..b];
 if (a + delta) < 1 then Error("shift into negative disallowed");fi;
 new := old + delta;
 conj := MappingPermListList(old, new);
 return perm^conj;
end;

shift :=
function(G, delta)
 if IsList(G) then return List(G, g -> shift_perm(g, delta)); fi;
 if IsGroup(G) then return GR(shift(GeneratorsOfGroup(G), delta)); fi;
 return shift_perm(G, delta);
end;

shift_set :=
function(s, delta)
 if IsList(s) then return List(s, ss -> shift_set(ss, delta)); fi;
 if s <= 0 then return s; fi;
 return s + delta;
end;

__permutations_vec := 0;
Append(__debug_vars, ["__permutations_vec"]);

_do_extend_vec :=
function(rc)
 local dim, gg, i;
 if Length(rc.vec) <= 1 then return []; fi;
 dim := Length(rc.mat);
 gg := Group([], ());
 for i in [1..Length(rc.vec) - 1] do
  if rc.vec[i] = rc.vec[i+1] then
   gg := ClosureGroup(gg, shift_perm((i,i+1), dim));
  fi;
 od;
 gg := GeneratorsOfGroup(gg);
 if Length(gg) > 0 then __permutations_vec := __permutations_vec + 1; fi;
 return gg;
end;

_do_extend_group :=
function(G, rc)
 local pos, dim;
 G := GeneratorsOfGroup(G);
 if Length(rc.vec) <= 1 then return G; fi;
 if Length(G) = 0 then return G; fi;
 dim := Length(rc.mat);
 G := List(G, function(g)
   pos := SortingPerm(List(rc.vec, v -> OnSets(v, g)));
   return g*shift_perm(pos, dim);
  end);
 return G;
end;

do_extend_group :=
function(G, rc)
 return Concatenation(_do_extend_group(G, rc), _do_extend_vec(rc));
end;

############################################################
## Prepending a matrix to a matrix/record
############################################################

prepend :=
function(mat, rc)
 local res;

 if IsMatrix(rc) then return DirectSumMat(mat, rc); fi;
 res := rec(mat := DirectSumMat(mat, rc.mat));
 if IsBound(rc.G) then res.G := shift(rc.G, Length(mat)); fi;
 if IsBound(rc.vec) then res.vec := rc.vec + Length(mat); fi;
 if IsBound(rc.const) then res.const := rc.const + Length(mat); fi;
 if IsBound(rc.sets) then res.sets := shift_set(rc.sets, Length(mat)); fi;
 return res;
end;

prepend_h :=
function(rc)
 rc := prepend([[\\hh.h]], rc);
 put(rc, 1, -2);
 return rc;
end;

############################################################
## Stabilizers
############################################################

_tuple_stabilizer :=
function(G, set)
 Perform(set, function(v) G := Stabilizer(G, v, OnSets); end);
 return G;
end;

\\pre_stabilizer := function(G, set) return G; end;

_set_stabilizer :=
function(G, set)
 local ln;
 if Length(set) <= 1 then return _tuple_stabilizer(G, set); fi;
 G := Stabilizer(G, Union(set), OnSets);
 G := Stabilizer(G, Intersection(set), OnSets);
 G := \\pre_stabilizer(G, set);
 ln := Set(set, s -> Length(s));
 Perform(ln, function(n)
   G := Stabilizer(G, Set(Filtered(set, s -> Length(s) = n)), OnSetsSets);
  end);
 return Stabilizer(G, set, _on_sorted);
end;

\\set_stabilizer := _set_stabilizer;

_set_stabilizer_rc :=
function(rc, G, set)
 local ln, ss;

 if not IsBound(rc.part) then return \\set_stabilizer(G, set); fi;
 if Length(set) <= 1 then return _tuple_stabilizer(G, set); fi;
 ln := Set(set, s -> Length(s));
 Perform(ln, function(n)
   ss := Filtered(set, s -> Length(s) = n);
   Perform(rc.part, function(p)
     G := \\set_stabilizer(G, Set(ss, s -> Intersection(s, p)));
    end);
  end);
 return \\set_stabilizer(G, set);
end;

get_stab_plain :=
function(rc)
 if not IsBound(rc.extra) then
  return _set_stabilizer_rc(rc, rc.G, rc.vec);
 fi;
 return _set_stabilizer_rc(rc, _tuple_stabilizer(rc.G, rc.vec), rc.extra);
end;

get_stab := get_stab_plain;

stab :=
function(rc)
 if not(IsBound(rc.stab) and IsGroup(rc.stab)) then
  rc.stab := get_stab(rc);
 fi;
 return rc.stab;
end;

#### For large groups

_mix_stab :=
function(G, set, pat)
 local c, gg;
 G := List(pat, function(p)
   c := [1..Length(set)];
   SubtractSet(c, p);
   return \\set_stabilizer(_set_stabilizer(G, set{p}), set{c});
  end);
 G := Union(List(G, GeneratorsOfGroup));
 return GR(G);
end;

quick_stab_5 :=
function(G, set)
 if Length(set) < 5 then return _set_stabilizer(G, set); fi;
 return _mix_stab(G, set, Combinations([1..Length(set)], 2));
end;

quick_stab_4 :=
function(G, set)
 if Length(set) <> 4 then return quick_stab_5(G, set); fi;
 return _mix_stab(G, set, [[1,2], [1,3], [1,4]]);
end;

quick_stab_3 :=
function(G, set)
 if Length(set) <> 3 then return quick_stab_4(G, set); fi;
 return _mix_stab(G, set, [[1], [2], [3]]);
end;

smart_stab :=
function(G, set)
end;

extend_group := rc -> do_extend_group(stab(rc), rc);

## to be used internally
_extend_group :=
function(rc)
 if not IsBound(rc._G) then rc._G := extend_group(rc); fi;
 return rc._G;
end;

######################################################
## Pool handling
######################################################

pool_mode_single   := 1;
pool_mode_multiple := 2;

\\max_pool  := 1;
\\pool_mode := pool_mode_single;

\\pool := rec();

_union :=
function(list)
 list := Concatenation(list);
 Sort(list);
 return list;
end;

_set := SortedList;

is_multiple :=
function()
 return (\\pool_mode = pool_mode_multiple) and IsBound(\\pool.pool);
end;

has_pool :=
function(rc, level)
 return IsBound(rc.pool) and IsBound(rc.pool[level]) and IsList(rc.pool[level]);
end;

get_pool :=
function(rc, level)
 rc := rc.pool[level];
 if not IsList(rc) then Error(); fi;
 return rc;
end;

init_pool :=
function()
 if \\pool_mode <> pool_mode_multiple then Error("wrong mode\n"); fi;
 if IsBound(\\pool.pool) then Error("alredy initialized\n"); fi;
 \\pool := rec(pool := []);
end;

is_in_pool :=
function(pool, pt)
 return ForAny(pool, o -> PositionSet(o, pt) <> fail);
end;

collect_pool :=
function(rc, list)
 local n, ls, pool;

 if Length(list) = 0 then return false; fi;
 n := Length(rc.vec) + 1;
 pool := [];
 if IsBound(rc.pool) then pool := List(rc.pool); fi;
 if n <= \\max_pool then
  ls := List(list, r -> r.vec);
  if n = 1 then
   pool[n] := _union(Orbits(rc.G, List(ls, v -> v[1]), OnSets));
  else
   if is_multiple() then
    if IsBound(\\pool.level) and (\\pool.level <> n) then Error(); fi;
    \\pool.level := n;
    Append(\\pool.pool, List(ls, v -> _set(Orbit(rc.G, v, _on_sorted))));
    pool[n] := \\pool;
   else
    pool[n] := _union(Orbits(rc.G, ls, _on_sorted));
   fi;
  fi;
 fi;
 Perform(list, function(r) r.pool := List(pool); end);
 if not IsBound(rc.pool) then rc.pool := pool; fi;
 return true;
end;

recollect_pool :=
function(list)
 if \\pool_mode <> pool_mode_multiple then Error(); fi;
 if IsBound(\\pool.level) then
  if \\pool.level > \\max_pool then Error(); fi;
  \\pool.pool := _union(Set(\\pool.pool));
  Perform(list, function(r) r.pool[\\pool.level] := \\pool.pool; end);
 fi;
 \\pool := rec();
 return list;
end;

## debugging
__pool_set_used := 0;
__pool_subset_used := 0;
Append(__debug_vars, ["__pool_set_used", "__pool_subset_used"]);

check_pool :=
function(rc, list)
 local set, vec, c, l, n;

 if Length(list) = 0 then return list; fi;
 if not IsBound(rc.pool) or (\\max_pool <= 1) then
  return List(list, v -> SortedList(Concatenation(rc.vec, [v])));
 fi;
 n := Length(rc.vec) + 1;
 list := List(list, function(v)
   vec := List(rc.vec);
   Add(vec, v);
   set := [1..n];
   SortParallel(vec, set);
   if is_multiple() and is_in_pool(\\pool.pool, vec) then
    __pool_set_used := __pool_set_used + 1;
    return fail;
   fi;
   for l in [2..\\max_pool] do
    if not has_pool(rc, l) then continue; fi;
    for c in IteratorOfCombinations(set, l) do
     if not(n in c) then continue; fi;
     if PositionSet(rc.pool[l], vec{c}) = fail then
      __pool_subset_used := __pool_subset_used + 1;
      return fail;
     fi;
    od;
   od;
   return vec;
  end);
 return Filtered(list, v -> v <> fail);
end;

clear_pool :=
function(rc)
 if IsList(rc) then Perform(rc, clear_pool); return; fi;
 Unbind(rc.pool);
 Unbind(rc._pool);
 Unbind(rc._unpacked);
# Unbind(rc._sections);
 Unbind(rc._action);
 Unbind(rc.aa);
 Unbind(rc.hom);
end;

pool_index :=
function(vec)
 return PositionProperty(\\pool.pool, o -> PositionSet(o, vec) <> fail);
end;

pool_indices :=
function(vec)
 return SortedList(List(Combinations(vec, \\pool.level), pool_index));
end;

######################################################
## Action on the isotropic vectors
######################################################

\\bypass_isotropic := false;

## thresholds:
_min_sort_primitive := 5;
_min_sort_kernel    := 8;

## for debugging
__count_sort   := 0;
__count_kernel := 0;
__count_smart  := 0;
__count_prim   := 0;
__count_imprim := 0;
__sort_failed  := [];
__sort_OK      := [];
__sort_smart   := [];

Append(__debug_vars,
 ["__count_sort", "__count_kernel", "__count_smart", "__count_prim",
  "__count_imprim", "__sort_failed", "__sort_OK", "__sort_smart"]);

__sort_increment :=
function(list, index)
 if index <= 0 then return; fi;
 if not IsBound(list[index]) then list[index] := 0; fi;
 list[index] := list[index] + 1;
end;

_smart_stab :=
function(GG, vec, G, H)
 local res, os, pp, gg, n, cs, stab;

 cs := g -> ConjugateSubgroup(os.stabilizer, g);

 stab := function(set)
  local G, g, mesh;

  mesh := function(list)
   local ss;

   list := List(list, function(s)
     ss := List(set);
     SubtractSet(ss, s);
     return GeneratorsOfGroup(Intersection(stab(ss), stab(s)));
    end);
   list := Union(list);
   return GR(list);
  end;

  if Length(set) = 1 then return cs(gg[set[1]]); fi;
  if Length(set) = 2 then
   G := List(gg{set}, cs);
   g := gg[set[1]]^-1*gg[set[2]];
   return ClosureSubgroup(Intersection(G),
                Intersection(RightCoset(G[1], g), RightCoset(G[2], g^-1)));
  fi;
  if Length(set) = 4 then
   return mesh([set{[1,2]}, set{[1,3]}, set{[1,4]}]);
  fi;
  return mesh(Combinations(set, 2));
 end;

 vec := List(vec);
 res := [];
 while Length(vec) > 0 do
  pp := [Remove(vec, 1)];
  gg := [One(GG)];
  os := OrbitStabilizer(GG, pp[1], G, H);
  n := 1;
  while n <= Length(vec) do
   if not(vec[n] in os.orbit) then n := n + 1; continue; fi;
   Add(pp, Remove(vec, n));
   Add(gg, RepresentativeAction(GG, pp[1], pp[Length(pp)], G, H));
  od;
  Add(res, stab([1..Length(pp)]));
  __sort_increment(__sort_smart, Length(pp));
 od;

 return Intersection(res);
end;

is_simple_vector :=
function(v, p)
 return ForAll(v, i -> DenominatorRat(i*p) mod p <> 0);
end;

_discr_action :=
function(rc, G, mat, comp, vec)
 local mp, res, p, perm, H,
       norm, find, stab, get_H, get_G; #, domain;

 norm := function(v)
  local f;
  v := v*mat*p;
  f := First(v, i -> (i mod p) <> 0);
  return (v/f) mod p;
 end;

 find := v -> PositionSet(mp, norm(v))^perm;

 get_G := function()
  if not IsBound(res.G) then
   if G = fail then G := res.group(); fi;
   res.G := GR(G);
  fi;
  return res.G;
 end;

 get_H := function()
  get_G();
  if not IsBound(res.H) then
   H := List(G, g -> (SortingPerm(List(vec, v -> norm(Permuted(v, g))))*perm));
   res.H := GR(H);
  fi;
  return res.H;
 end;

 stab := function(vec)
  get_H();
  if Length(vec) = 0 then return res.G; fi;
  if Length(vec) = 1 then return Stabilizer(res.G, vec[1], G, H); fi;
  if (Length(mp) <= 256) or (Size(res.G) <= 2048) then
   return Stabilizer(res.G, vec, G, H, OnSets);
  fi;
  __count_smart := __count_smart + 1;
  return _smart_stab(res.G, vec, G, H);
 end;

 mat := mat*TransposedMat(comp.vectors);
 p := comp.prime;
 mp := List(vec, norm);
 perm := Sortex(mp)^-1;
 res := rec(
   action := true,
   bad := [],
   init := function(GG)
     if G <> fail then return; fi;
     G := GG;
     get_H();
    end,
   find := find,
   stab := function(vec)
     get_G();
     if Length(G) = 0 then return G; fi;
     vec := Set(vec, res.find);
     __count_kernel := __count_kernel + 1;
     return GeneratorsOfGroup(stab(vec));
    end,
   orbits := function()
     return OrbitsDomain(get_H(), [1..Length(mp)]);
    end,
   add := function(v)
     v := find(v);
     if IsBound(res.H) then
      res.bad := Union(res.bad, Orbit(get_H(), v));
     else
      AddSet(res.bad, v);
     fi;
    end,
   validate := function(v)
     if Length(res.bad) = 0 then return true; fi;
     if not is_simple_vector(v, p) then return true; fi;
     return PositionSet(res.bad, find(v)) = fail;
    end);
 if G <> fail then get_H(); fi;
 return res;
end;

_get_discr_action :=
function(rc, G, mat, comp, vec)
 local res;
 if not IsBound(rc.kernel) then return rc._act.comp[comp.prime]; fi;
# if IsBound(rc._K3) then return rc._act.comp[comp.prime]; fi;
 res := _discr_action(rc, G, mat, comp, vec);
 if G = fail then res.group := function() return rc._act.group(rc); end; fi;
 return res;
end;

_get_group :=
function(rc, r)
 if not IsBound(rc._act.G) then rc._act.G := extend_group(rc); fi;
 if not IsBound(r.stab) then r.stab := rc.stab; fi;
 Perform(rc._act.comp, function(act) act.init(rc._act.G); end);
 return rc._act.G;
end;

_create_action :=
function(rc)
 if IsBound(rc._act) then return; fi;
 rc._act := rec(comp := [], group := r -> _get_group(rc, r));
end;

_set_root_action :=
function(rc, act, p)
 if IsBound(rc._act.comp[p]) then Error(); fi;
 rc._act.comp[p] := act;
 if IsBound(rc._act.G) then act.init(rc._act.G); return; fi;
 act.group := function() return rc._act.group(rc); end;
end;

_store_discr_action :=
function(rc, mat, comp, vec)
 _create_action(rc);
 if IsBound(rc.kernel) then return; fi;
# if not IsBound(rc._K3) then return; fi;
# if IsBound(rc._act.comp[comp.prime]) then return; fi;
 _set_root_action(rc, _discr_action(rc, fail, mat, comp, vec), comp.prime);
end;

_get_root_action :=
function(rc, p)
 local comp, mat;

 if not IsBound(rc._act.comp[p]) then
  mat := rc_mat(rc);
  comp := component(discr_form(mat), p);
  comp := _discr_action(rc, fail, mat, comp, isotropic_vectors_simple(comp).vectors);
  _set_root_action(rc, comp, p);
 fi;
 return rc._act.comp[p];
end;

__stabilize_kernel :=
function(rc, mat)
 local G, pp, act, vec;

 pp := List(rc.kernel, v -> Lcm(List(v, DenominatorRat)));
 vec := List(pp, Factors);
 if not ForAll(vec, IsSet) then return []; fi;
 G := [];
 Perform(Union(vec), function(p)
   act := _get_root_action(rc, p);
   vec := Filtered([1..Length(pp)], n -> (pp[n] mod p) = 0);
   vec := List(vec, n -> rc.kernel[n]*pp[n]/p);
   Add(G, act.stab(vec));
  end);
 if Length(G) = 1 then return G[1]; fi;
 return GeneratorsOfGroup(Intersection(List(G, GR)));
end;

sort_vectors :=
function(rc, mat, discr, p)
 local vec, G, pos, sp, vv, filter, imprimitive;

 if \\bypass_isotropic then return plain_isotropic(rc, mat, discr, p); fi;

 imprimitive := v -> not is_simple_vector(v, p);

 filter := function(list)
  if IsBound(rc._act.comp[p]) then
   list := Filtered(list, rc._act.comp[p].validate);
  fi;
## add all simple vectors first!
  if IsBound(rc.kernel) then
#  if not IsBound(rc._K3) then
   sp := Filtered(rc.kernel, imprimitive);
   if Length(sp) > 0 then
    __count_prim := __count_prim + Length(list);
    list := Filtered(list, imprimitive);
    __count_prim := __count_prim - Length(list);
    __count_imprim := __count_imprim + Length(list);
    Perform(sp, function(v)
      Perform([1..p], function(i)
        vv := v*i;
        list := Filtered(list, u -> imprimitive(u + vv));
       end);
     end);
    __count_imprim := __count_imprim - Length(list);
#   elif p = 2 then
#    sp := List(Combinations(rc.kernel), Sum);
#    Remove(sp, 1);
#    __filter_vector_space := __filter_vector_space + Length(list);
#    list := Filtered(list, v -> ForAll(sp, s -> rc._act.comp[p].validate(s + v)));
#    __filter_vector_space := __filter_vector_space - Length(list);
   fi;
  fi;
## for debugging
  if Length(vec) = Length(list) then
   __sort_increment(__sort_failed, Length(vec));
  else
   __sort_increment(__sort_OK, Length(vec));
  fi;
  __count_sort := __count_sort + Length(vec) - Length(list);
##
  return list;
 end;

 discr := component(discr, p);
 if discr = fail then return []; fi;
 vec := isotropic_vectors_simple(discr).vectors;
 _store_discr_action(rc, mat, discr, vec);
 if Length(vec) < _min_sort_primitive then return filter(vec); fi;
 if IsBound(rc.kernel) then
# if not IsBound(rc._K3) then
  if Length(vec) < _min_sort_kernel then return filter(vec); fi;
  G := __stabilize_kernel(rc, mat);
 else
  G := rc._act.group(rc);
 fi;
 if Length(G) = 0 then return filter(vec); fi;
 G := _get_discr_action(rc, G, mat, discr, vec);
 pos := G.orbits();
 pos := List(pos, p -> p[1]);
 return filter(vec{pos});
end;

copy_action :=
function(rc, dest)
 if \\bypass_isotropic then return; fi;
 if IsBound(rc.stab) then dest.stab := rc.stab; fi;
 dest._act := rc._act;
end;

done_action :=
function(rc)
 if \\bypass_isotropic then return; fi;
 Unbind(rc._act);
# Unbind(rc._G);
end;

bad_action :=
function(rc, v, p)
 if \\bypass_isotropic then return; fi;
 if not IsBound(rc.kernel) then rc._act.comp[p].add(v); fi;
# if IsBound(rc._K3) then rc._act.comp[p].add(v); fi;
end;

begin_isotropic :=
function(rc)
 rc._K3 := true;
# if IsBound(rc.kernel) and (Length(rc.kernel) > 0) then
### This signifies the fact that rc.kernel is stabilized
##  if IsBound(rc.spec) and IsBound(rc.spec.kernel) then return; fi;
#  \\bypass_isotropic := true;
# fi;
end;

end_isotropic :=
function(rc)
 Unbind(rc._K3);
 \\bypass_isotropic := false;
end;

_sort_isotropic_vectors :=
function()
 \\get_isotropic  := sort_vectors;
 \\copy_isotropic := copy_action;
 \\done_isotropic := done_action;
 \\bad_isotropic  := bad_action;
 \\begin_K3       := begin_isotropic;
 \\end_K3         := end_isotropic;
 set_rc_mat(_rc_mat_vec);
end;

############################################################
## Analyzing configurations
############################################################

line_list := mat -> List(mat, r -> Positions(r, 1));

\\last_trig := [];

has_trig :=
function(mat, quad)
 local lines, c, pos;
 mat := configuration(mat);
 lines := line_list(mat);
 \\last_trig := [];
 return ForAny([1..Length(lines)], function(n)
   for c in IteratorOfCombinations(Filtered(lines[n], i -> i > n), 2) do
    if mat[c[1]][c[2]] = 1 then
     \\last_trig := [n, c[1], c[2]];
     return true;
    fi;
    if not quad then continue; fi;
    pos := First([n+1..Length(mat)], i -> (mat[i][c[1]] = 1) and (mat[i][c[2]] = 1));
    if pos <> fail then
     \\last_trig := [n, c[1], pos, c[2]];
     return true;
    fi;
   od;
   return false;
  end);
end;

all_pents :=
function(mat)
 local lines, ls, l1, l2, get;

 get := function(n, c1, c2)
  l1 := Filtered(lines[c1], i -> i > n);
  l2 := Filtered(lines[c2], i -> i > n);
  l1 := Filtered(Cartesian(l1, l2), c -> c[2] in lines[c[1]]);
  return List(l1, c -> [n, c1, c[1], c[2], c2]);
 end;

 mat := configuration(mat);
 lines := line_list(mat);
 lines := List([1..Length(lines)], function(n)
   ls := Filtered(lines[n], i -> i > n);
   ls := List(Combinations(ls, 2), c -> get(n, c[1], c[2]));
   return Concatenation(ls);
  end);
 return Concatenation(lines);
end;

all_quads :=
function(mat)
 local lines, c, pos, res;
 mat := configuration(mat);
 lines := line_list(mat);
 res := [];
 Perform([1..Length(lines)], function(n)
   for c in Combinations(Filtered(lines[n], i -> i > n), 2) do
    if mat[c[1]][c[2]] = 1 then Error(); fi;
    pos := Filtered([n+1..Length(mat)], i -> (mat[i][c[1]] = 1) and (mat[i][c[2]] = 1));
    Append(res, List(pos, p -> [n, c[1], p, c[2]]));
   od;
  end);
 return res;
end;

all_trigs :=
function(mat)
 local lines, c, pos, res;
 mat := configuration(mat);
 lines := line_list(mat);
 res := [];
 Perform([1..Length(lines)], function(n)
   for c in Combinations(Filtered(lines[n], i -> i > n), 2) do
    if mat[c[1]][c[2]] = 1 then Add(res, [n, c[1], c[2]]); fi;
   od;
  end);
 return res;
end;

all_stars :=
function(mat)
 local lines, c, pos, res;
 mat := configuration(mat);
 lines := line_list(mat);
 lines := List(lines, l -> Combinations(l, 4));
 lines := List([1..Length(lines)], n -> List(lines[n], l -> Concatenation([n], l)));
 return Concatenation(lines);
end;

## To be used inside get_lines
has_quad_rc :=
function(rc)
 if not has_trig(last_config(), true) then return false; fi;
 err_(err_Quad, rc);
 return true;
end;

## To be used inside get_lines
has_trig_rc :=
function(rc)
 if \\hh.trig then return false; fi;
 if not has_trig(last_config(), false) then return false; fi;
 err_(err_Triangle, rc);
 return true;
end;

has_biquad :=
function(mat)
 local c;
 mat := configuration(mat);
 for c in IteratorOfCombinations([1..Length(mat)], 2) do
  if mat[c[1]][c[2]] = 1 then continue; fi;
  if mat[c[1]]*mat[c[2]] > 2 then return true; fi;
 od;
 return false;
end;

## To be used inside get_lines
has_biquad_rc :=
function(rc)
 if \\hh.trig then return false; fi;
 if not has_biquad(last_config()) then return false; fi;
 err_(err_Biquad, rc);
 return true;
end;

## To be used inside get_lines
is_rc_elliptic :=
function(rc)
 if ForAny(last_config(), r -> Sum(r) > 1) then
  err_(err_Valency, rc);
  return false;
 fi;
 return true;
end;

has_D5 :=
function(mat)
 return ForAny(mat, function(r)
   if Sum(r) <> 1 then return false; fi;
   return ForAny([1..Length(r)], i -> (r[i] = 1) and (Sum(mat[i]) = 1));
  end);
end;

## To be used inside get_lines
has_D5_rc :=
function(rc)
 if has_D5(last_config()) then
  err_(err_D5, rc);
  return false;
 fi;
 return true;
end;

is_small_girth :=
function(graph, min)
 graph := Girth(graph);
 return (graph > 0) and (graph < min);
end;

## To be used inside get_lines
small_girth_rc :=
function(rc, min)
 if is_small_girth(last_graph(), min) then
  err_(err_Girth, rc);
  return true;
 fi;
 return false;
end;

all_pencils :=
function(mat, list)
 local set, q, pp, res;

 set := [1..Length(mat)];
 res := [];
 while Length(list) > 0 do
  q := Remove(list);
  pp := Filtered(set, i -> ForAll(q, j -> mat[i][j] = 0));
  pp := Set(connected_components(mat{pp}{pp}), s -> Set(pp{s}));
  SubtractSet(list, pp);
  Add(res, Concatenation([q], pp));
 od;
 return res;
end;

collect_pencils :=
function(list, pattern)
 list := List(list, p -> List(pattern, i -> Number(p, s -> Length(s) = i)));
 return Reversed(Collected(list));
end;

pent_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, Set(all_pents(mat), Set));
end;

pents := mat -> collect_pencils(pent_pencils(mat), [5, 3, 2, 1]);

quad_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, Set(all_quads(mat), Set));
end;

quads := mat -> collect_pencils(quad_pencils(mat), [4, 2, 1]);

trig_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, all_trigs(mat));
end;

trigs := mat -> collect_pencils(trig_pencils(mat), [3, 1]);

star_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, Set(all_stars(mat), Set));
end;

stars := mat -> collect_pencils(star_pencils(mat), [5, 6, 4, 3, 2, 1]);

_pairs :=
function(rc)
 local mat, pp, ri, rj, n;

 if IsRecord(rc) and IsBound(rc.pairs) then return rc.pairs; fi;

 mat := configuration(rc);
 pp := List([1..Length(mat)], i -> 0);
 pp[1] := Length(mat);
 Perform([1..Length(mat)], function(i)
   ri := Positions(mat[i], 1);
   Perform(ri, function(j)
     if j <= i then return; fi;
     rj := mat[j];
     n := Number(ri, k -> rj[k] = 1) + 2;
     pp[n] := pp[n] + 1;
    end);
  end);
 Perform([2..Length(pp)], function(n)
   if pp[n] > 0 then pp[n] := pp[n]*100 + n; fi;
  end);
 pp := Filtered(pp, i -> i > 0);
 if IsRecord(rc) then
  pp[1] := pp[1] + rank(rc)*1000;
  rc.pairs := pp;
 fi;
 return pp;
end;

pairs := _pairs;

############################################################
## Sorting a list of configurations
############################################################

#\\compare_proc := compare_config;
#\\sort_iterator := list_iterator;

\\compare_proc  := compare_graph;
\\sort_iterator := prefetch_graph;
\\merge_proc    := ReturnTrue;

\\default_compare := pencils;

__sort_string := "## Sorting %0 records \c";

sort_list :=
function(arg)
 local ids, res, ls, id, rc, list, compare;

 list := arg[1];
 if Length(list) <= 1 then return list; fi;
 fprint(__sort_string, Length(list));
 compare := fail;
 if IsBound(arg[2]) then compare := arg[2]; fi;
 if not IsFunction(compare) then compare := \\default_compare; fi;
 res := [];
 ls := [];
 ids := List(list, compare);
 SortParallel(ids, list);
 id := ids[1];
 list := \\sort_iterator(list);
 list.dotted(function(rc)
   if ids[list.pos] <> id then
    Append(res, ls);
    ls := [rc];
    id := ids[list.pos];
    return;
   fi;
   if ForAll(ls, function(r)
      if \\compare_proc(r, rc) = fail then return true; fi;
      \\merge_proc(r, rc);
      return false;
    end)
   then Add(ls, rc); fi;
  end);
 Append(res, ls);
 print_done(Length(res));
 return res;
end;

############################################################
## Testing different values of h
############################################################

\\lastx := [];

\\min_h := 4;
\\max_h := fail;

xmat :=
function(rc)
 local mat, hh, img, _OK, max, r, K3, pr, _sv;

 mat := rc;
 if IsRecord(mat) then mat := rc_mat(mat); rc.h := []; rc.rk := []; fi;
 img := List([1..Length(mat)], i -> 1);
 if mat[1][1] <> -2 then
  img := mat[1]{[2..Length(mat)]};
  mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
 fi;
 \\lastx := [];
 max := inertia_index(mat);
 if max[1] = 0 then err_(err_Elliptic); Print("\n"); return fail; fi;
 if max[1] >= 2 then err_(err_Index); return fail; fi;
 r := max[3];
 if r > 19 then err_(err_Rank); return fail; fi;
 max := SolutionMat(mat, img);
 if max = fail then err_(err_Solution); return fail; fi;
 max := max*mat*max;
 fprint("max = %0 ~ %1\n", max, Int(max));
 if max < \\min_h then print_index(); return mat; fi;
 if r < 19 then
  max := [\\min_h/2..Int(max/2)];
 else
  if not(IsInt(max) and IsEvenInt(max)) then
   err_(err_Rank: level := next_());
   return fail;
  fi;
  max := [max/2];
 fi;
 if IsInt(\\max_h) then max := Intersection(max, [0..\\max_h/2]); fi;
 r := ValueOption("h");
 if IsList(r) then max := Intersection(max, r); fi;
 hh := \\hh;
 _OK := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 K3 := ValueOption("K3") <> false;
 pr := K3 or (Length(max) = 1);
 _sv := _set_print([pr, pr]);
 print_dots(Length(max));
 if not pr then fprint(" - (%0 values) \c", Length(max)); fi;
 Perform(max, function(h)
   if pr then fprint("- h = %0 - ", 2*h); fi;
   set_hh(2*h: octic);
   if IsRecord(rc) then
    r := rc_copy(rc);
    if r.mat[1][1] <> \\hh.h then r.mat[1][1] := \\hh.h; fi;
    rc_lines(r);
   else
    r := new_lines(mat);
   fi;
   r.h := 2*h;
   if not IsBound(r.error) then
    if K3 then Print(format("K3 = %0", is_K3_silent(r))); fi;
    if pr then Print("\n"); fi;
   fi;
   if not pr then print_dot(); fi;
   Add(\\lastx, r);
  end: level := next_());
 if not pr then print_done(Number(\\lastx, r -> not IsBound(r.error))); fi;
 \\hh := hh;
 \\set_hh();
 \\msg_OK := _OK;
 _set_print(_sv);
 if IsRecord(rc) then
  rc.h := Filtered(\\lastx, r -> not IsBound(r.error));
  rc.rk := List(rc.h, rank);
  rc.h := List(rc.h, r -> r.h);
 fi;
 return mat;
end;

############################################################
## Working with a matrix
## "mat" is a matrix or a record with "rec.mat" (and possibly "rec.autGroup")
############################################################

_save_params :=
function(mat)
 local res, rc;
 rc := mat;
 if IsRecord(mat) then mat := config(mat); fi;
 res := rec(_sp := _set_print([]),
            _sv := rc_validate,
            _bp := \\bypass_isotropic,
            _OK := \\msg_OK,
            config := mat,
            rc := rec(mat := h_config(rc), vec := []));
 rc_validate := ReturnTrue;
 if IsRecord(rc) and IsBound(rc.autGroup) then
  res.rc.G := shift(rc.autGroup, 1);
 else
  \\bypass_isotropic := true;
 fi;
 res.ln := ValueOption("lines");
 if res.ln = true then res.ln := Length(res.config); fi;
 return res;
end;

_restore_params :=
function(params)
 _set_print(params._sp);
 rc_validate := params._sv;
 \\bypass_isotropic := params._bp;
 \\msg_OK := params._OK;
end;

quick_xmat :=
function(mat)
 local data, res, max, \\1;

 data := _save_params(mat);
 max := SolutionMat(data.config, List([1..Length(data.config)], i -> 1));
 if max = fail then
  err_(err_Solution);
  _restore_params(data);
  return [];
 fi;
 _set_print([false, false]);
 max := max*data.config*max;
 res := [];
 \\1 := "[ ";
 Perform(2*[2..Int(max/2)], function(h)
   set_hh(h);
   data.rc.mat[1][1] := h;
   if rc_lines(data.rc) and is_K3_silent(data.rc) then
    Add(res, h);
    Print(\\1, h, "\c");
    \\1 := ", ";
   fi;
  end: lines := data.ln);
 Print(" ]\n");
 _restore_params(data);
 return res;
end;

quick_xlist :=
function(list)
 Perform(list, function(r)
   fprint("- count = %0: \c", Length(config(r)));
   r.h := quick_xmat(r);
  end);
end;

embeddings_mat :=
function(mat)
 local data, ls;

 data := _save_params(mat);
 ls := [];
 if rc_lines(data.rc: lines := data.ln) then
  ls := embeddings(data.rc: lines := data.ln);
 fi;
 _restore_params(data);
 return ls;
end;

is_real_rc := rc -> K3_is_embedded_discr_R(discr(rc)) = true;

real_rc :=
function(rc)
 local ls;

 if IsList(rc) then
  return Set(do_list(rc, function(r)
    print_index();
    return real_rc(r: level := next_());
   end));
 fi;

 rc.real := [];
 rc.forms := [];
 Perform(rc.h, function(h)
   set_hh(h);
   fprint("- h = %0 \c", h);
   ls := embeddings_mat(rc: lines);
   if (Length(ls) > 0) and ((22 - rank(ls[1])) <= ValueOption("forms")) then
    Add(rc.forms, rec(h := h, forms := Set(ls, list_forms)));
   fi;
   if ForAny(ls, is_real_rc) then Add(rc.real, h); fi;
  end);
 return rc.real;
end;

hmodels :=
function(arg)
 local rc;

 if not IsBound(arg[2]) then
  if IsBound(arg[1].h) then
   arg[2] := arg[1].h;
  else
   arg[2] := \\hh.h;
  fi;
 fi;
 if IsList(arg[2]) then
  fprint("## Processing h = %0\n", arg[2]);
  Perform(arg[2], function(h) hmodels(arg[1], h); end);
  return;
 fi;
 set_hh(arg[2]);
 print_bar();
 fprint("## Set h to %0\n", \\hh.h);
 rc := embeddings_mat(arg[1]);
 rc := Filtered(rc, r -> counts(r) = counts(arg[1]));
 if Length(rc) <> 1 then
  Error("**Too many embeddings\n");
 fi;
 rc := rc[1];
 if IsBound(rc.kernel) then
  err_("**Imprimitive configuration!!\n");
 fi;
 if rank(rc) = 20 then models(rc); return rc.models; fi;
 rc.models := rec(dim := 20 - rank(rc), forms := all_forms(rc));
 fprint("# group = %0\n", Size(rc_aut(rc)));
 fprint("# dim   = %0\n", rc.models.dim);
 fprint("# forms = %0\n", List(rc.models.forms, print_forms));
 return rc.models;
end;

############################################################
## Analyzing the presence of a cubic or quadric pencil
############################################################

cubic :=
function(mat, set)
 local n;
 if IsRecord(mat) then mat.mat := cubic(mat.mat, set); return mat; fi;
 mat := DirectSumMat(mat, [[0]]);
 if mat[1][1] < 0 then mat := _prepend_h(mat); set := set + 1; fi;
 n := Length(mat);
 put(mat, n, set);
 mat[1][n] := 3;
 mat[n][1] := 3;
 return mat;
end;

quadric :=
function(mat, set)
 local n;
 if IsRecord(mat) then mat.mat := cubic(mat.mat, set); return mat; fi;
 mat := DirectSumMat(mat, [[0]]);
 if mat[1][1] < 0 then mat := _prepend_h(mat); set := set + 1; fi;
 n := Length(mat);
 put(mat, n, set);
 mat[1][n] := 2;
 mat[n][1] := 2;
 return mat;
end;

2quad := n -> [[\\hh.h, 2, 2], [2, 0, n], [2, n, 0]];


==> anc/code/hh/hh_digraph.txt <==
# -*- GAP -*-

LoadPackage("digraph");

\\rc_mat := rc_mat;

set_rc_mat :=
function(new)
 local sv;
 sv := \\rc_mat;
 \\rc_mat := new;
 return sv;
end;

rc_mat_dg :=
function(rc)
 if not IsBound(rc._mat) then rc._mat := MakeImmutable(\\rc_mat(rc)); fi;
 return rc._mat;
end;

rc_mat := rc_mat_dg;

rc_adjucencies := rc -> List(rc_mat_dg(rc), r -> Positions(r, 1));

\\dg_matrix := true;

rc_colors :=
function(rc)
 local i, j, cc, sx, fx, nx, n;
 i := Length(rc_mat_dg(rc));
 cc := EmptyPlist(i);
 cc[i] := 1;
 cc[1] := 1;
 n := 2;
 fx := [];
 sx := [];
 nx := [];
 if \\dg_matrix or (ValueOption("fix_matrix") = true) then
  nx := [2..Length(rc.mat)];
 fi;
 if IsBound(rc.sets) then
  fx := rc.sets[1]{[1]};
  sx := List(rc.sets[1]);
  SubtractSet(nx, sx);
 fi;
 if IsBound(rc.fx) then fx := rc.fx; fi;
 SubtractSet(sx, fx);
 SubtractSet(nx, fx);
 for i in fx do cc[i] := n; n := n + 1; od;
 if Length(sx) > 0 then
  for i in sx do cc[i] := n; od;
  n := n + 1;
 fi;
 if Length(nx) > 0 then
  for i in nx do cc[i] := n; od;
  n := n + 1;
 fi;
# for i in [Length(rc.mat) + 1..Length(cc)] do cc[i] := n; od;
 for i in [2..Length(cc)] do
  if not IsBound(cc[i]) or (cc[i] = 1) then cc[i] := n; fi;
 od;
 return cc;
end;

restricted_group :=
function(G, ls)
 return GR(List(GeneratorsOfGroup(G), g -> RestrictedPerm(g, ls)));
end;

get_stab_dg :=
function(rc)
 local pp;
 pp := BLISS_DATA(Digraph(rc_adjucencies(rc)), rc_colors(rc), fail, "");
 rc.canonical := pp[2];
# rc.stab := restricted_group(pp[1], [1..Length(rc.mat)]);
 rc.stab := pp[1];
 return rc.stab;
# rc.canonical := Permuted(rc.vec, RestrictedPerm(pp[2], dd.colors[1]));
end;

stab_dg :=
function(rc)
 if not IsBound(rc.stab) then get_stab_dg(rc); fi;
 return rc.stab;
end;

_dg_canonical :=
function(rc, mat, perm)
 local rk;
 rk := rank(rc);
 rc := rec(sign := MakeImmutable([1, Length(mat) - rk, rk - 1]),
           DG   := MakeImmutable([line_count(rc), ex_count(rc)]),
           mat  := MakeImmutable(Permuted(List(mat, r -> Permuted(r, perm)), perm)),
           );
 return rc;
end;

_is_dg := rc -> IsRecord(rc) and IsBound(rc.DG);

_dg_sing :=
function(rc)
 local ex;
 ex := Positions(rc.mat[1], 0);
 return rc.mat{ex}{ex};
end;

_config_dg :=
function(rc, ex)
 local r;
 r := rc.mat[1];
 if ex then r := [2..Length(r)]; else r := Positions(r, 1); fi;
 return rc.mat{r}{r};
end;

sort_dg :=
function(ls)
 local res, rc, rr, s, set;

 if Length(ls) <= 1 then return ls; fi;
 fprint(__sort_string, Length(ls));
 print_dots(Length(ls));
 res := [];
 set := [];
 for rc in ls do
  s := Size(stab(rc));
  rr := _dg_canonical(rc, rc_mat(rc), rc.canonical);
  rr.sz := s;
  s := Length(set);
  AddSet(set, MakeImmutable(rr));
  if Length(set) > s then Add(res, rc); fi;
  print_dot();
 od;
 print_done(Length(res));
 return res;
end;

dg_canonical :=
function(rc)
 local mat, clr, adj, p, q;
 mat := h_config(rc);
 clr := ZeroMutable(mat[1]);
 clr[1] := 1;
 for p in Positions(mat[1], 1) do clr[p] := 2; od;
 for p in Positions(mat[1], 0) do clr[p] := 3; od;
 adj := List(mat, r -> Positions(r, 1));
 p := BLISS_DATA(Digraph(adj), clr, fail, "");
 mat := _dg_canonical(rc, mat, p[2]);
 return MakeImmutable(mat);
end;

dg_aut :=
function(rc)
 local mat, clr, adj, p, q;
 mat := h_config(rc);
 clr := ZeroMutable(mat[1]);
 clr[1] := 1;
 for p in Positions(mat[1], 1) do clr[p] := 2; od;
 for p in Positions(mat[1], 0) do clr[p] := 3; od;
 adj := List(mat, r -> Positions(r, 1));
 p := BLISS_DATA(Digraph(adj), clr, fail, "");
 return p[1];
end;

dg_found :=
function(arg)
 local ls, res;
 ls := Flat(arg);
 ls := Flat(List(ls, function(rc)
   if _is_dg(rc) then return rc; fi;
   if IsBound(rc.FOUND) then return rc.FOUND; fi;
   return [];
  end));
 return Set(ls, dg_canonical);
end;


### Initializing

stab := stab_dg;
extend_group := rc -> GeneratorsOfGroup(stab_dg(rc));

########################################################
# New style discriminant stuff: seems slow...
########################################################

_load("discr.txt");

set_MM_K3();
\\NC_discr_hom := true;

_discr_group_dg :=
function(rc, discr)
 local G, n;
 set_discr_group(discr, function(arg)
  if IsBound(G) then return G; fi;
  n := Length(discr.mat());
  G := MakeImmutable(rec(group := stab(rc), act := g -> PermutationMat(g, n)));
  return G;
 end);
end;

## To implement the kernel!!
discr_dg :=
function(rc)
 local res;
 res := discr_form_aut(-rc_mat(rc));
 _discr_group_dg(rc, res);
# res.data := rc;
 return res;
end;

validate_discr_dg :=
function(mat, kernel)
 local rc, r;
 rc := mat.data;
 r := rc_copy(rc);
 r.sign := rc.sign;
 r.kernel := kernel;
# if IsRecord(mat) then mat := mat.mat(); fi;
 if _get_lines_index_OK(-mat.mat(), r) and \\validate_K3(rc, r) then return r; fi;
 return false;
end;

\\validate_discr := validate_discr_dg;

_embeddings_dg :=
function(rc)
 local res, select;
 res := discr_dg(rc);
 res.data := rc;
 res := embeddings_discr(res, false);
 select := ValueOption("select");
 if not IsFunction(select) then select := \\default_select; fi;
 res := select(rc, List(res, r -> r.discr.data));
 return res;
end;

is_K3_dg :=
function(rc)
 local res;
 res := discr_dg(rc);
 res.data := rc;
 return embeddings_discr(res, true);
end;

########################################################
# Analyzing the results using new style
########################################################

KNOWN := [];

\\info_format_plain := rec(
 1      := "config = \033[1m%0\033[m (%1) : %2\n",
 2      := "  aut = %0, symplectic = %1, group = %2\n",
 3      := "  %0\n",
 ps     := "(%0,%1)^%2",
 20     := "  - %0 : rc = %1",
 19     := "  - \033[31;1m%0\033[m : rc = %1",
 group  := "%0/%1",
 name   := "%0[%1]%2",
 count  := "%0",
 all    := false,
 sep    := "\n  ",
 mat    := rec(1    := "[%0]",
               2    := "[%0, %1, %2]",
               U    := "U(%0)",
               sep  := " + "
               ),
);

\\info_format_TeX := rec(
 1      := "\\config %0(%1)\n \\ps{%2}&&&\n",
 2      := "  &\\aut{%0} &\\symplectic%1 \\group%2\n",
 3      := "  %0\\cr\n",
 ps     := "(%0,%1)^{%2}",
 20     := "  &\\rc{%1} &\\mat{%0}",
 19     := "  &\\rc{%1} &\\mmat{%0}",
 group  := "%0(%1)",
 name   := "\\b%0_{%1}\\%2",
 count  := "\\(%0)",
 all    := false,
 sep    := "\\cr&&&&&\n  ",
 mat    := rec(1    := "[%0]",
               2    := "[%0,%1,%2]",
               U    := "\\bU(%0)",
               sep  := "\\+"
               ),
);

\\info_format := \\info_format_plain;

_str_trigs :=
function(ls)
 ls := List(ls, p -> format(\\info_format.ps, p[1][1], p[1][2], p[2]));
 return JoinStringsWithSeparator(ls, " ");
end;

_str_mat :=
function(list)
 local fmt;
 if IsMatrix(list) then list := [list]; fi;
 fmt := \\info_format.mat;
 list := List(list, function(m)
   if Length(m) = 1 then return format(fmt.1, m[1][1]); fi;
   if (m[1][1] = 0) and (m[2][2] = 0) then return format(fmt.U, m[1][2]); fi;
   return format(fmt.2, m[1][1], m[1][2], m[2][2]);
  end);
 return JoinStringsWithSeparator(list, fmt.sep);
end;

_get_name :=
function(rc)
 local rr;
 rc := dg_canonical(rc);
 rr := First(KNOWN, r -> r.dg = rc);
 if rr = fail then return format(\\info_format.count, counts(rc)); fi;
 rr := rr.name;
 if IsString(rr) then return rr; fi;
 return format(\\info_format.name, rr[1], rr[2], rr[3]);
end;

print_info :=
function(rc)
 local dd, res, U, group, \2;

 \2 := c -> format("(%0,%1)", c[1], c[2]);

 group := function()
  U := Size(dd.group.symplectic);
  if rank(rc) < 20 then
   res := 1;
   if dd.group.mone <> fail then res := 2; fi;
   return format(\\info_format.group, U*res, res);
  fi;
  res := Set(dd.embeddings, function(e)
    res := Set(e.cosets, function(c)
      res := c.size;
      if c.rc[1] > 0 then res := res/2; fi;
      return res;
     end);
    if Length(res) <> 1 then Error(); fi;
    return res[1];
   end);
  if Length(res) <> 1 then Error(); fi;
  res := res[1];
  return format(\\info_format.group, res, res/U);
 end;

 fprint(\\info_format.1, _get_name(rc), rank(rc), _str_trigs(trigs(rc)));
 dd := do_K3(discr_dg(rc));
 fprint(\\info_format.2,
        Size(Source(dd.map())), \2(IdSmallGroup(dd.group.symplectic)), group());
 if rank(rc) = 20 then
  res := List(dd.embeddings, e -> format(\\info_format.20,
                _str_mat(e.mat), \2(e.rc)));
  res := JoinStringsWithSeparator(res, \\info_format.sep);
 else
  res := all_forms_discr_hh(dd);
  if not \\info_format.all then
   U := Filtered(res, l -> (l[1][1][1] = 0) and (l[1][2][2] = 0));
   if Length(U) > 0 then res := U; fi;
  fi;
  res := JoinStringsWithSeparator(List(res, _str_mat), ", ");
  res := format(\\info_format.19, res, \2(dd.rc));
 fi;
 fprint(\\info_format.3, res);
end;


==> anc/code/hh/roots.txt <==
# -*- GAP -*-

err_LSign       := "**Line sign mismatch\n";
err_ZRoot       := "**Too many invalid roots\n";

__check_Weyl_rank := true;

##############################################
# Extensibility and exceptional divisors
##############################################

## The computation can be affected by rc.spec.lines:
#   true    - (default) use all lines/isotropic vectors
#   false   - do not use lines; just build an abstract Weyl chamber
#   <list>  - use lines/isotropic vectors on the list

## rc.ex is sorted according to ln; at least one ln[1] = 0
_handle_zero :=
function(mat, rc, ln)
 local l, ls, t;
 ls := rc.ex;
 ln := Positions(ln, 0);
 l := -ls[1]*mat;
 Perform([2..Length(ln)], function(e)
   t := l*ls[e];
   if t > 0 then return; fi;
   if t < 0 then ls[e] := -ls[e]; return; fi;
   l := 2*l - ls[e]*mat;
  end);
 t := List(ln, v -> l*ls[v]);
 if ForAny(t, v -> v <= 0) then Error(); fi;
 return Permuted(ls, Sortex(t));
end;

bad_roots :=
function(mat, rc)
 local ls, ln, e, pp, t;

 if Length(rc.ex) = 0 then return false; fi;

# the list of explicit lines to be taken into account
 ln := true;
 if IsBound(rc.spec) and IsBound(rc.spec.lines) then
  ln := rc.spec.lines;
  if ln = false
   then ln := [];
  elif (ln <> true) and not IsList(ln) then
   Error("!!Unsupported parameter");
  fi;
 fi;
 if not IsList(ln) then
  ln := PositionsProperty(mat[1], i -> i > 0);
  RemoveSet(ln, 1);
 fi;

# check the extensibility and compute l_*
 ls := rc.ex;
 pp := [1..Length(ls)];
 for e in [1..Length(ls)] do
  t := 0;
  if ForAny(ln, function(p)
    p := ls[e]*mat[p];
    if p = 0 then return false; fi;
    if p > 0 then
     t := t + p;
     return false;
    fi;
    if t > 0 then return true; fi;
    ls[e] := -ls[e];
    t := t - p;
    return false;
   end)
  then
   err_(err_LSign, rc);
   rc.ex := [ls[e]];
   return true;
  fi;
  pp[e] := t;
 od;

# compute the Weyl chamber
 SortParallel(pp, ls);
 if pp[1] <= 0 then ls := _handle_zero(mat, rc, pp); fi;
 t := [];
 pp := [];
 Perform(ls, function(e)
   if ForAny(t, u -> e*u < 0) then return; fi;
   Add(t, mat*e);
   Add(pp, e);
  end);
 if __check_Weyl_rank and (Length(pp) <> Rank(ls)) then
  Error("!!Invalid Weyl chamber\n");
  return true;
 fi;
 rc.ex := pp;
 rc._pp := t;
 return false;
end;


==> anc/code/hh/sKummer.txt <==
# -*- GAP -*-
Read("hh.txt");
Read("sbase.txt");

##########################################################
## Kummer surfaces
## Typical usage:
# pp := Kummer(number);
# FOUND := do_Kummer(pp);
# Append(FOUND, pp);
# save_sing(pp);
##########################################################

\\degree        := infinity;
\\file          := "Kummer";
## Prefer plain mode
\\safe          := false;
## Keep everything!
\\lines_kept    := 0;

##########################################################
## Validation and creation
##########################################################

KG     := 0;
code   := 0;
\\code := rec();

section_kind :=
function(s)
 local len;
 len := Length(s);
# if len = 0 then return 0; fi;
 if IsBound(\\code.(len)) and (PositionSet(\\code.(len), s) <> fail) then
  return len;
 fi;
 if PositionSet(\\code.0, s) <> fail then return -len; fi;
 return fail;
end;

_rc_prepare_Kummer :=
function(rc)
 local m;
 m := Length(rc.mat);
 m := last_left(){[m..Length(rc.lines)]}{[2..m]};
 m := List(m, r -> Positions(r, 1));
 Sort(m);
 rc.sections := m + 1;
 MakeImmutable(rc.sections);
 rc.secs := List(rc.sections, section_kind);
 Sort(rc.secs);
 MakeImmutable(rc.secs);
end;

_rc_validate_Kummer :=
function(rc)
 _rc_prepare_Kummer(rc);
 if BYPASS then return true; fi;
 if __invalid_list(rc, \\validate_rec) then return false; fi;
 return true;
end;

rc_validate := _rc_validate_Kummer;

support := v -> PositionsProperty(v, p -> not IsZero(p));
len := v -> Number(v, p -> not IsZero(p));

_init_Kummer :=
function()
 local u, vv;
 KG := MathieuGroup(24);
 vv := SylowSubgroup(KG, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(KG, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 code := List(Basis(vv), v -> List(v, Int));
 code := VectorSpace(GF(2), code*Z(2)^0);
 code := List(code, support);
end;

_list_kernels :=
function(rc, prime)
 local comp, pwr, mat, vv, r, s, gens, acts, orb;
 comp := component(discr(rc), prime);
 pwr := discr_powers(comp);
 vv := isotropic_vectors_all(comp);
 SortParallel(vv.coord, vv.vectors);
 mat := rc.mat;
 gens := GeneratorsOfGroup(stab(rc));
 acts := List(gens, function(g)
   g := discr_auto(PermutationMat(g, Length(mat)), mat, comp);
   g := List(vv.coord, v -> (v*g) mod pwr);
   return SortingPerm(g);
  end);
 orb := OrbitsDomain(stab(rc), [1..Length(vv.coord)], gens, acts);
 comp := [];
 mat := Filtered([2..Maximum(pwr)], i -> (i mod prime) <> 0);
 Perform(orb, function(o)
   if ForAny(mat, function(s)
     s := Position(vv.coord, (vv.coord[o[1]]*s) mod pwr);
     if s = fail then Error(); fi;
     return ForAny(comp, c -> s in c);
    end) then return; fi;
   Add(comp, o);
  end);
 orb := List(comp, function(o)
   r := rc_copy(rc);
#   r.orb := vv.coord{o};
   o := Minimum(o);
   r.kernel := Concatenation(r.kernel, [vv.vectors[o]]);
   o := Set(mat, s -> Position(vv.coord, (vv.coord[o]*s) mod pwr));
   r.G := Stabilizer(stab(rc), o, gens, acts, OnSets);
   if IsBound(rc.safe) then r.safe := rc.safe; fi;
   rc_lines(r);
   return r;
  end);
 orb := Filtered(orb, r -> not IsBound(r.error));
 orb := Concatenation([rc], orb);
 orb := Filtered(orb, function(r)
   r := K3_is_embedded_discr_C(discr(r));
   if r = true then return true; fi;
   if r = 0 then return false; fi;
## Otherwise must be a list of bad primes
   return not(prime in r);
  end);
 return orb;
end;

_stab_Kummer_14 :=
function(bb, cc)
 local G, vv;
 vv := List(Combinations(cc, 2), Intersection);
 vv := List(Combinations(vv, 2), Intersection);
 vv := Filtered(vv, v -> Length(v) = 2);
 G := Reversed(vv[1]);
 G := GR(List(vv, v -> MappingPermListList(G, v)));
 return Stabilizer(G, cc, OnSetsSets);
end;

_stab_Kummer_13 :=
function(bb, cc)
 local G, vv;
 vv := List(Combinations(cc, 2), Intersection);
 vv := Filtered(vv, v -> Length(v) = 4);
 G := SymmetricGroup(vv[1]);
 Perform([2..Length(vv)], function(v)
   G := ClosureGroup(G, MappingPermListList(vv[1], vv[v]));
  end);
 return Stabilizer(G, cc, OnSetsSets);
end;

_Kummer :=
function(arg)
 local rc, bb, cc, G, g, vec;

 vec := function(s)
  g := List([1..Maximum(bb)], i -> 0);
  Perform(s, function(i) g[i] := 1; end);
  return g;
 end;

 _init_Kummer();
 bb := First(code, v -> Length(v) = 16);
 G := Stabilizer(KG, bb, OnSets);
 g := RepresentativeAction(SymmetricGroup(24), bb, [2..17], OnSets);
 code := Set(code, v -> OnSets(v, g));
 KG := G^g;
 bb := [2..17];
 cc := Filtered(code, v -> IsSubset(bb, v));
 KG := GeneratorsOfGroup(KG);
 KG := List(KG, g -> SortingPerm(Concatenation([1], OnTuples(bb, g))));
 KG := GR(KG);
 G := KG;
# cc := code;

 if IsBound(arg[1]) and (arg[1] in [11..16]) then
  bb := [2..arg[1] + 1];
  cc := Filtered(cc, v -> IsSubset(bb, v));
  G := Stabilizer(G, bb, OnSets);
  G := cut_group(G, [1..arg[1] + 1]);
  if arg[1] = 14 then
   G := _stab_Kummer_14(bb, cc);
  elif arg[1] = 13 then
   G := _stab_Kummer_13(bb, cc);
  elif arg[1] <= 12 then
   G := Stabilizer(SymmetricGroup(bb), cc, OnSetsSets);
  fi;
 fi;

 \\code := rec(0 := Immutable(cc));
 g := Set(code, v -> Intersection(v, bb));
 SubtractSet(g, cc);
 Perform(Set(g, Length), function(l)
   \\code.(l) := Immutable(Filtered(g, v -> Length(v) = l));
  end);

## rc.spec.kernel indicates that stab respects kernel!!
 rc := rec(G := G, vec := [], sets := bb, code := cc, pp := 0,
           spec := Immutable(rec(kernel := true)),
           sections := [],
           mat := prepend_h(DiagonalMat(List(bb, i -> -2))));
 _set_safe(rc);
 cc := List(cc, vec);
 cc := VectorSpace(GF(2), cc*Z(2));
 cc := List(Basis(cc), support);
 cc := List(cc, vec);
 rc.kernel := cc/2;
 rc_lines(rc);
 return rc;
end;

Kummer :=
function(arg)
 local rc;

 if not IsBound(arg[1]) then arg[1] := 16; fi;

 \\file := format("Kummer_%0", arg[1]);
 fprint("## Kummer %0 lines: \c", arg[1]);
 rc := _Kummer(arg[1]);
 rc.S := arg[1];
 rc := _list_kernels(rc, 2: level := next_());
 fprint(">> Found %0 records\n", Length(rc));
 if (arg[1] <= 14) or ((arg[1] = 15) and (\\hh.h <= 4)) then
## Too many sections: do in two steps!
  Perform(rc, function(r) r.max := 2; end);
 fi;
 return rc;
end;

##########################################################
## Sections
##########################################################

\\create_sections :=
function(rc)
 local sec;

 sec := combinations(rc.sets, [1..\\hh.single]);
 if IsBound(rc.kernel) then
  Perform(rc.kernel, function(k)
    sec := Filtered(sec, s -> IsInt(k[1] + Sum(k{s})));
   end);
 fi;
 sec := _test_single_sections(rc, sec, 1, -2);
 return sec;
end;

\\make_intersections := intersections_fiber;

_collect_Kummer :=
function(rc, res)
 local max, _pr;

 if not IsBound(rc.counts) then rc.counts := []; fi;
 _pr := _print_BYPASS;
 max := 0;
 if IsBound(rc.kernel) then max := Length(rc.kernel); fi;
 res := do_saturate(res, IdFunc, function(rr, list)
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(rc.counts, counts(list));
   list := Filtered(list, \\keep_record);
   Perform(list, function(r)
     if IsBound(r.spec) and IsBound(r.kernel) and (Length(r.kernel) > max) then
## Kernel is no longer stabilized!
      r.spec := ShallowCopy(r.spec);
      Unbind(r.spec.kernel);
      MakeImmutable(r.spec);
     fi;
    end);
   return list;
  end);
 return res;
end;

do_Kummer :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, do_Kummer); fi;

 res := add_yyy(rc, ls -> _collect_Kummer(rc, ls), true);
 if IsBound(rc._pool) then
  rc.orbits := List(OrbitsDomain(stab(rc), rc._pool, OnSets), Minimum);
  rc.kinds  := List(rc.orbits, section_kind);
 fi;
 clean(rc);
 clear_pool(rc);
# Unbind(rc._unpacked);
# Unbind(rc._action);
# Unbind(rc._pool);
 return res;
end;

#####################################################################
## Saving results
#####################################################################

\\spencil_saved :=
[ "steps", "S", "biquad", "K3", "error", "counts", "ERRORS", "time",
  "orbits", "kinds" ];

\\save_data := rc -> copy_fields(rc, \\spencil_saved);


==> anc/code/hh/sa2_fiber.txt <==
# -*- GAP -*-

###################################################################
# ~A_2-graphs
# Mainly designed for sextics and up (no intersections in sec_n)
###################################################################

#\\cut         := 18;
\\pencil      := Immutable([2]);
\\degree      := 3;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..4]);
\\ssecs       := Immutable([1..3]);     ## All are simple

## Intersections of sections
Add(\\set_hh_list, rec(name := "a3", func := function()
 local bounds;
 bounds := [0, 0];      ## Cannot have intersection (experimental)
 if \\hh.h  <= 6 then bounds := [1, 1]; fi;
 \\max_intr_bound := create_bounds(bounds);
end));

## Maximal number of parallel sections intersectiong a common extra fiber
\\max_trig  := [];

_a2_get :=
function()
 local sets;
 sets := \\hh.valency - 2;
# sets := PositionsProperty(\\max_trig, s -> Length(s) > 0);
# sets := Maximum(sets);
 sets := Cartesian(List(\\secs, i -> [0..sets]));
 sets := OrbitsDomain(stab(\\P[2]), sets, Permuted);
 return sets;
end;

set_orbit_routines(_a2_get);

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_cut    := [, 14, 18, 21,];
\\hh_secs   := [, 20, 19, 16,];# 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 53, 36, 30,];# 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 48, 34, 29,];# 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

## Maximal number of parallel sections intersectiong a common extra fiber
#   (compiled via test_trigs)
\\hh_trig   := Immutable([,
[ [ 0, 1 ], [ 0, 1, 2 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3, 4 ], [ 0, 1, 2, 3, 4, 5 ],
  [ 0, 1, 2, 3, 4, 5, 6 ], [ 0, 1, 2, 3, 4, 5, 6, 7 ], [ 0, 1, 2, 3, 4, 5, 6, 7, 8 ],
  [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9 ], [ 0, 1, 2, 3, 4 ], [  ] ],      # h = 4
[ [ 0, 1 ], [ 0, 1, 2 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3 ],
  [ 1, 2, 3 ], [ 2, 3 ], [ 3 ] ],                                   # h = 6
[ [ 0, 1 ], [ 0, 1, 2 ], [ 0, 1, 2, 3 ], [  ], [  ], [  ], [  ] ],  # h = 8
[ [ 0, 1 ], [ 0, 1 ], [ 1 ], [  ], [  ], [  ] ],                    # h = 10
[ [ 0, 1 ], [  ], [  ], [  ], [  ] ],                               # h = 12
]);

## Maximal number of parallel sections
Add(\\set_hh_list, rec(name := "a2", func := function()
 \\max_trig   := _select_h(\\hh_trig);
 \\hh.valency := _select_h(KNOWN_VALENCY_triangle);
end));

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := add_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sa2p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sa2_fiber.txt");

#####################################################################
## Pencils of type ~A_2
#####################################################################

\\file        := "a2p";

## Compute in two steps
\\created :=
function(rc)
 if \\hh.h <= 6 then
  rc.max := 2;
 else
  rc.max := 1;
 fi;
end;

## Handling extra edges
\\order       := Immutable([1, 2, 3]);

## \\get_orbits has been set in "sa2_fiber.txt"
set_next_advanced();

## Do not collect section counts
\\want_all_sections := ReturnFalse;

_a2_skip_extra :=
function(rc, vec, level)
 if (level >= 2) and IsBound(vec.pp) then   ## Has virtual sections
  vec.max := -1;
  return true;
 fi;
 return false;
end;

\\skip_extra_edge := _a2_skip_extra;

_a2_last_extra :=
function(rc, vec, level)
## Last edge, no matter what vec.rmin is
 if (level >= 3) or ((level >= 2) and _submax(vec)) then
  vec.last := true;
  __spencil_count_last := __spencil_count_last + 1;
 fi;
end;

\\last_extra_edge := _a2_last_extra;

## Intersections of sections
Add(\\set_hh_list, rec(name := "a3p", func := function()
 \\make_intersections := intersections_none;
## the matrix is set in "sa3_fiber.txt"
 if \\hh.h <= 6 then set_intersections_mat(); fi;
end));

\\set_hh();

###################################################################

# pp := init_pencils();
# FOUND := add_sections(pp);;
# save_sing(pp);

###################################################################


==> anc/code/hh/sa3_fiber.txt <==
# -*- GAP -*-

###################################################################
# ~A_3-graphs
###################################################################

#\\cut         := 17;
\\pencil      := Immutable([3]);
\\degree      := 4;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..5]);
\\ssecs       := Immutable([1..4]);     ## All are simple

Append(\\validate_rec, [
rc_biquad,                  ## biquad free; will also detect trigs
]);
rc_biquad.max   := 2;

\\validate_set  := [
set_biquad,                 ## biquad free
];
set_biquad.max  := 2;

mat_biquad      := ShallowCopy(rc_biquad);
\\validate_mat  := [
mat_biquad,                 ## will also work for special octics
rc_valency,
];

\\hh_biquad     := Immutable([,
[1, 2, 1],  ## h = 4
[1, 2, 1],
[1, 2, 1],
[1, 1, 1],  ## h = 10
[1, 1, 1],
[1, 0, 1],  ## h = 14
[0, 0, 0],  ## h = 16
]);

## Handling extra edges
_a3_sym := stab(\\P[3]);

a3_sym :=
function(G)
 _a3_sym := G;
 Unbind(\\hh_data.orbits);
end;

_a3_get :=
function()
 local sets;
 sets := \\hh.single - 2;
 sets := Cartesian(List(\\secs, i -> [0..sets]));
 sets := OrbitsDomain(_a3_sym, sets, Permuted);
 return sets;
end;

set_orbit_routines(_a3_get);

_a3p_file :=
function(xy, file)
 \\file := MakeImmutable(__a3p_file(xy, file));
 fprint(">> Set \\\\file = \"%0\"\n", \\file);
end;

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_cut    := [, 17,];
\\hh_secs   := [, 21, 20, 16,];# 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 49, 36, 32,];# 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 30, 34, 30,];# 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

_a3p_params :=
function(xy)
 xy := __a3p_params(xy);
 if xy.delta <> 0 then
  \\cut         := _select_h(\\hh_cut)  - xy.delta;
  \\min_lines   := _select_h(\\hh_secs) + xy.delta;
 fi;
 return xy;
end;

## Intersections of sections
Add(\\set_hh_list,
rec(name := "a3", func := function()
 local bq;
 bq := 0;
 if \\hh.h <= 8 then
  bq := ValueOption("biquad");
  if bq = true then bq := 1;
  elif bq = false then bq := 0;
  elif not IsInt(bq) or (bq < 0) then bq := 0; fi;
  if (\\hh.h = 6) and (bq > 1) then bq := 1; fi;
 fi;
 \\hh.biquad := bq;
 bq := _select_h(\\hh_biquad) + \\hh.biquad;
 if (\\hh.h = 8) and not \\hh.singular then
  bq := [1, 1, 1];      ## Cannot have double intersection (experimental)
 fi;
 \\max_intr_bound := create_bounds(bq);
 bq := 2 + \\hh.biquad;
 rc_biquad.max  := bq;
 set_biquad.max := bq;
 mat_biquad.max := bq;
 rc_valency.max := \\hh.single;
 a3_sym(stab(\\P[3]));
end)
);

\\set_hh();

_biquad :=
function(mat)
 local x, y;

 if IsRecord(mat) then mat := mat.mat; fi;
 x := Filtered(mat, r -> r{[2..5]} = [1, 0, 1, 0]);
 y := Filtered(mat, r -> r{[2..5]} = [0, 1, 0, 1]);
 mat := [2..Length(mat) - Length(x) - Length(y)];
 return List(Concatenation(x, y), r -> Positions(r{mat}, 1)) + 1;
end;

###################################################################
# The rest does not seem to be used
###################################################################

## For h^2 = 6, to allow double sections, use
# set_hh(6: biquad);

# pp := init_pencils();
# FOUND := add_sections(pp);
# save_sing(pp);

###################################################################

#####################################################################
## Double sections
#####################################################################

__print_xy := true;     # debug info

_adjust_xy_biquad :=
function(xy)
 local p;

 if (Length(xy) = 1) and IsList(xy[1]) then xy := xy[1]; fi;
 xy := List(xy);
 while Length(xy) < 2 do Add(xy, 0); od;
 Perform([1, 2], function(n)
   xy[n] := Maximum(Minimum(xy[n], \\hh.biquad), 0);
  end);
 if (xy[1] = 0) or (xy[2] = 0) then
  xy := xy{[1, 2]};
 elif not IsBound(xy[3]) then
  xy[3] := 0;
 fi;
 if Length(xy) >= 3 then
  xy := xy{[1..3]};
  if xy[3] = false then
   xy[3] := 0;              ## No intersection
  elif xy[3] = true then
   xy[3] := xy[1];          ## Maximal intersection
  fi;
 fi;
 return xy;
end;

_a3p_set_xy :=
function(rc, xy, max)
 local spec, bq, min, adjust;

## Adjust the maxima assuming that the pencil is EXTREMAL of the kind!
 adjust := function(e, n)
  if not max then return; fi;
  min := Filtered(rc.vec, v -> v[1] = e);
  if Length(min) = 0 then return; fi;
  min := List(min, v -> Number(v, p -> p <= \\th_intr));
  min := Minimum(min) - 2;
  bq.max[n] := Minimum(bq.max[n], min);
  bq.max[n + 2] := Minimum(bq.max[n + 2], min);
 end;

 if IsZero(xy) then return; fi;
 spec := rec();
 if IsBound(rc.spec) then spec := ShallowCopy(rc.spec); fi;
 xy := xy{[1, 2]};
 bq := rec(x := xy[1], y := xy[2], xy := 0,
           max := (\\hh.single - 2) - Concatenation(xy, xy),
           );
 spec.bq := bq;
#Print(rc, "\n");
 if __print_xy then fprint(" \033[32m--- %0 --> \c", bq.max); fi;
 if xy[1] = 0 then
  adjust(3, 1); bq.xy := 2;
 elif xy[2] = 0 then
  adjust(2, 2); bq.xy := 2;
 else
  if (xy[1] = 1) and (xy[2] = 1) and ForAny(rc.vec[1], p -> p > \\th_intr) then
   adjust(3, 1); adjust(2, 2);
  fi;
  min := [2, 3];
  SortParallel(xy, min);
  min := Filtered(rc.vec, v -> v[1] = min[1]);
  min := Maximum(List(min, v -> Number(v, p -> p > \\th_intr)));
  if min < xy[2] then bq.xy := min + 3; fi;
 fi;
 bq.set := Length(rc.mat) + [1..Length(rc.vec)];
 bq.cnt := [0, 1];
 if __print_xy then
  _print("%0; xy = %1, extra = %2\033[0m\n", bq.max, bq.xy, bq.set);
 fi;
 MakeImmutable(spec);
 rc.spec := spec;
#Print(rc, "\n");
end;

_a3p_orbits :=
function(max)
 local orb;
 orb := List(get_orbits());
## Apply the new maxima
 Apply(orb, ls -> Filtered(ls, o -> ForAll([1..4], i -> o[i] <= max[i])));
 while (Length(orb) > 0) and (orb[Length(orb)] = []) do Remove(orb); od;
 MakeImmutable(orb);
 \\hh_data.orbits := orb;
end;

#####################################################################
## Temp stuff
#####################################################################

#triquads :=
#function(rc)
# local ln, l3, s3, res;
# rc := config(rc);
# ln := List(rc, r -> Positions(r, 1));
# l3 := Filtered(Combinations([1..Length(ln)], 3),
#                    c -> Length(Intersection(ln{c})) = 3);
# l3 := List(l3, c -> Concatenation(c, Intersection(ln{c})));
# s3 := Set(l3, Set);
# Apply(s3, s -> First(l3, l -> Set(l) = s));
# Apply(s3, function(s)
#   res := rec(s := s);
#   res.pp := Cartesian(Combinations(s{[1..3]}, 2), Combinations(s{[4..6]}, 2));
#   res.pp := List(res.pp, Concatenation);
#   Apply(res.pp, c -> Concatenation(c, Filtered([1..Length(rc)],
#                                            n -> IsZero(rc[n]{c}))));
#   res.ln := List(res.pp, Length);
#   return res;
#  end);
# return s3;
#end;
#
#6_biquads :=
#function()
# local rc;
# rc := First(\\validate_rec, r -> r.name = "biquad");
# if IsBound(rc) then rc.max := 3; fi;
# rc := First(\\validate_set, r -> r.name = "biquad");
# if IsBound(rc) then rc.max := 3; fi;
# rc := First(\\validate_mat, r -> r.name = "biquad");
# if IsBound(rc) then rc.max := 3; fi;
#end;
#
#6test2 :=
#function()
# local mat, m, p;
# mat := DirectSumMat(At(3), DiagonalMat([-2, -2, -2, -2, -2]));
# put(mat, 1, [5..7]);
# put(mat, 2, [8, 9]);
# put(mat, 8, [5, 6]);
# for p in Combinations([5..7]) do
#  if not(5 in p) then continue; fi;
#  m := List(mat, List);
#  put(m, 9, p);
#  show(m);
#  new_lines(m);
# od;
#end;
#
#6test3 :=
#function()
# local mat, m, p;
# mat := DirectSumMat(At(3), DiagonalMat([-2, -2, -2, -2, -2, -2]));
# put(mat, 1, [5..8]);
# put(mat, 3, [9, 10]);
# put(mat, 9, [5..7]);
# for p in Combinations([5..8]) do
#  if not(5 in p) then continue; fi;
#  m := List(mat, List);
#  put(m, 10, p);
#  show(m);
#  new_lines(m);
# od;
#end;
#
#6test :=
#function()
# local mat, rc;
# mat := At(3);
# repeat
#  mat := DirectSumMat(mat, [[-2]]);
#  put(mat, 1, Length(mat));
#  show(mat);
#  rc := new_lines(mat);
#  if IsBound(rc.error) then return; fi;
#  rc := is_K3_silent(rc);
#  Print(rc, "\n");
#  if not rc then return; fi;
# until false;
#end;


==> anc/code/hh/sa3p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sa3_fiber.txt");

#####################################################################
## Pencils of type ~A_3
#####################################################################

\\file        := "a3p";

## Intersections of sections
set_intersections_mat();        ## the matrix is set in "sa3_fiber.txt"

## Handling extra edges
\\order       := Immutable([1, 2, 4, 3]);

## \\get_orbits has been set in "sa3_fiber.txt"
set_next_advanced();

__a3p_count_self := [];   ## #{times rc.self is set}
__a3p_count_last := [];   ## #{times rc.last is set}
Append(__debug_vars, ["__a3p_count_self", "__a3p_count_last", ]);

_a3_skip_extra :=
function(rc, vec, level)
 if IsBound(vec.last) then
# Consistency check: this should not happen!
  if ((vec.self + level) <> 4) or (vec.last <> true) or not _submax(vec) then
   Error("!!Something went wrong!\n");
  fi;
# this has been carried over; just do one more step!
  vec.max  := 1;
  if level = 3 then vec.max := -1; fi;     ## skip this step
  Unbind(vec.min);
  return true;
 fi;
 return false;
end;

\\skip_extra_edge := _a3_skip_extra;

_a3_last_extra :=
function(rc, vec, level)
## If rank is submaximal, just check [2, 4] or [3, 4]
 if ((level = 2) or (level = 3)) and _submax(vec) then
# just try to increase rank
  vec.last := true;
  __sort_increment(__a3p_count_last, level);
# carry over to the next step
  if vec.rmin <= 0 then
   vec.self := 4 - level;
   __sort_increment(__a3p_count_self, level);
  fi;
  return;
 fi;
## Carry over to the next step as well
 if vec.min <= 0 then
  vec.self := 1;
  __spencil_count_self := __spencil_count_self + 1;
 fi;
end;

\\last_extra_edge := _a3_last_extra;

#####################################################################
## Double sections
#####################################################################

Add(\\validate_mat, rc_pencil);
rc_pencil.on := false;

\\init_sections :=
function(rc)
 local bq;
 rc_pencil.on := false;
 if \\hh.h <> 6 then return; fi;
 if not(IsBound(rc.spec) and IsBound(rc.spec.bq)) then return; fi;
 bq := rc.xy;
 if (bq <> [0, 1]) and (bq <> [1, 1, 1]) then return; fi;
 rc_pencil.on  := true;
 rc_pencil.num := rc.spec.bq.max[1];
 rc_pencil.pos := MakeImmutable([2, 3, 4, Length(rc.mat) - 1]);
 rc_pencil.set := MakeImmutable(rc.S{[2..Length(rc.S) - 1]});
 fprint("\033[32m --- bounding pencils: %0 --> %1\033[m\n",
        rc_pencil.num, _str_set(rc_pencil.set));
end;

_a3p_double_sections :=
function(rc)
 local sets;

## Creating double sections
 sets := List(rc.sets);
 Apply(sets, function(s)
   if 0 in s then return
## To add extra check??
    combinations(Filtered(s, p -> p > 0), [0..2]);
   fi;
## first fiber
   if 2 in s then return [[2, 4]]; fi;
## ~A_3 fiber
   return [s{[1, 3]}, s{[2, 4]}];
  end);
 sets := List(Cartesian(sets), Concatenation);
 return sets;
end;

_a3p_double_next := sec -> List(sec, function(s)
 s := List(s);
 s[1] := 3;
 s[2] := 5;
 return s;
end);

_set_xy_mat :=
function(xy)
 if not IsBound(xy[3]) then return; fi;
 xy := xy[3];
 if IsInt(xy) then xy := Immutable([, [, [0], [xy]], [, [xy], [0]]]); fi;
 \\max_intr_bound := xy;
end;

_a3p_double :=
function(rc, xy)
 local _xy, _tm, sec, ls, S, cnt, done;

 done := function(ls)
  \\max_intr_bound := _tm; ## Restore the matrix
  clear_pool(rc);
  _set_safe(rc);
  ls := List(ls, function(r)
   clear_pool(r);
   _a3p_set_xy(r, _xy, true);
   _rc_finalize(r);
   _set_safe(r);
   r.xy := _xy;
   r.S := S;
   r.phase := 0;
   r.biquad := _biquad(r);
   return r;
  end);
  fprint("## found = %0\n", Length(ls));
  return ls;
 end;

 xy := _adjust_xy_biquad(xy);
 _xy := xy;
 _tm := \\max_intr_bound;   ## save the matrix
 if IsZero(xy) then return rc; fi;
 print_bar('=');
 _print_set(rc.S);
 create(rc);
 rc.safe := true;
 S := List(rc.S);
 Add(S, xy{[1, 2]});
 MakeImmutable(S);
 sec := _a3p_double_sections(rc);
 sec := _test_single_sections(rc, sec, 1, -2);
 if xy[1] = 0 then
  xy := [xy[2], 0];
  sec := _a3p_double_next(sec);
 fi;
 _store_sections(rc, sec);
 ls := [rc];
 Append(ls, add_xx(rc, xy[1]));
 ls := Filtered(ls, r -> Length(r.vec) = xy[1]);
 if (Length(ls) = 0) or (xy[2] = 0) then return done(ls); fi;

 fprint("\033[36;1m>> Y-section [ count = %0 ]\033[0m\n", xy[2]);
 sec := _a3p_double_next(get_sections(rc));
 cnt := xy[1] + xy[2];
 _set_xy_mat(_xy);
 ls := do_list(ls, function(rr)
   _store_sections(rr, List(sec));
   rr.safe := true;
   print_index("\c");
   if not rc_lines_mat(rr: level := 0) then return []; fi;
   rr := add_yy(rr, xy[2]: level := next_());
   return Filtered(rr, r -> Length(r.vec) = cnt);
  end: level := next_());
 return done(Flat(ls));
end;

init_double :=
function(arg)
 local pp;
 arg := _adjust_xy_biquad(arg);
 _a3p_file(arg, "a3p");
 _a3p_params(arg);
 rc_pencil.on := false;
 pp := _create_pencils();
 Apply(pp, ls -> Flat(List(ls, rc -> _a3p_double(rc, arg))));
 fprint(">> Items found: ");
 Print(List(pp, Length), "\n");
 return pp;
end;

_a3p_orbits_double :=
function(rc)
 local bq;
 a3_sym(stab(\\P[3]));
# Unbind(\\hh_data.orbits);
 if not IsBound(rc.spec) or not IsBound(rc.spec.bq) then return; fi;
 bq := rc.spec.bq;
## There seems to be no need in this as we consider both possibilities separately!!
# if bq.x <> bq.y then
### Symmetry is broken
#  a3_sym(Stabilizer(_a3_sym, [1, 3], OnSets));
# fi;
 if __print_xy then
  fprint(" \033[32m--- group = %0; x = %1, y = %2, xy = %3; max = %4\033[0m\n",
         Size(_a3_sym), bq.x, bq.y, bq.xy, bq.max);
 fi;
 _a3p_orbits(bq.max);
end;

\\max_steps :=
function(rc)
 _a3p_orbits_double(rc);
 rc := \\get_range([], [], 1, \\need_sections(rc));
 return MaximumList(rc, -1);
end;

###################################################################

# pp := init_pencils();
# FOUND := add_sections(pp);;
# save_sing(pp);

###################################################################
## For sextics:

# set_hh(6);
# pp := init_pencils();
# FOUND := add_sections(pp);;
# save_sing(pp);

# set_hh(6: biquad);
# pp := init_double([1, 0]);        # \\cut = 16
# FOUND := add_sections(pp);;
# save_sing(pp);
# pp := init_double([0, 1]);        # \\cut = 16
# FOUND := add_sections(pp);;
# save_sing(pp);
# pp := init_double([1, 1, 0]);     # \\cut = 16
# FOUND := add_sections(pp);;
# save_sing(pp);

# pp := init_double([1, 1, 1]);     # \\cut = 14 #!!!
# FOUND := add_sections(pp);;
# save_sing(pp);

## The last one, with [1, 1, 1], takes about 60 hours.
## It can be done in several threads via
#
# while next_pencil() do; od;
#
## followed by
#
# collect();

#####################################################################
## Multy-threaded processing for [1, 1, 1]
#####################################################################

a3p_dir :=
function()
 return __sing_file("out/%2_h%0_a3p/", "");
end;

a3p_file := name -> Concatenation(a3p_dir(), _fname(name), ".txt.gz");

a3p_load := name -> load_var(a3p_dir(), name);

a3p_save :=
function(name, value)
 local _sv;
 _sv := out_file;
 out_file := a3p_file;
 save(name, value);
 out_file := _sv;
end;

_a3p_list :=
function()
 local ls;
 set_hh(\\hh.h: biquad);
 ls := a3p_load("pencils");
 if ls = fail then
  ls := init_double([1, 1, 1]);
  a3p_save("pencils", ls);
 fi;
 return ls;
end;

_a3p_found := S -> Concatenation(_str_file(S), "_found");
_a3p_data  := S -> Concatenation(_str_file(S), "_data");
_a3p_debug := S -> Concatenation(_str_file(S), "_debug");

STOP := false;

a3p_next :=
function()
 local ls, S;
 if STOP = true then return fail; fi;
 ls := Flat(_a3p_list());
 for S in Unique(List(ls, r -> r.S)) do
  if IsReadableFile(a3p_file(_a3p_found(S))) then continue; fi;
  a3p_save(_a3p_found(S), 1);   # lock file
  return Filtered(ls, r -> r.S = S);
 od;
 fprint("!! ALL DONE !!");
 return fail;
end;

next_pencil :=
function()
 local pp, S, FOUND;
 pp := a3p_next();
 if pp = fail then return false; fi;
 Read("sa3p_.txt");
 set_hh(6: biquad);
 S := pp[1].S;
 fprint("## Processing %0 pencils\n", Length(pp));
 FOUND := add_sections(pp);
 a3p_save(_a3p_found(S), FOUND);
 FOUND := out_file;
 out_file := a3p_file;
 _save_data(_a3p_data(S), pp);
 _save_debug(_a3p_debug(S));
 out_file := FOUND;
 return true;
end;

collect :=
function()
 local pp, cc, found, S, res, t, tt;
 pp := [];
 tt := 0;
 cc := [0, 0, 0];
 found := [];
 for S in Unique(List(Flat(_a3p_list()), r -> r.S)) do
  res := a3p_load(_a3p_found(S));
  if IsList(res) then
   Append(found, res);
   fprint("- loaded %0 (%1", _str_set(S), Length(res));
   res := a3p_load(_a3p_data(S));
   if IsList(res) then
    res := Flat(res);
    Print("/", Length(res));
    Perform(res, function(r)
      if not IsBound(r.biquad) then r.biquad := _biquad(r); fi;
     end);
    Append(pp, res);
   fi;
   Print(")");
   t := _time(res);
   tt := tt + t;
   cc[1] := cc[1] + 1;
   if t > 0 then _print(" : \033[32m%0\033[m", StringTime(t)); fi;
   Print("\n");
  elif res = fail then
   cc[2] := cc[2] + 1;
   fprint("%0* failed %1\033[m\n", _clr_error, _str_set(S));
  else
   cc[3] := cc[3] + 1;
   fprint("%0* locked %1\033[m\n", "\033[36m", _str_set(S));
  fi;
 od;
 set_hh(\\hh.h: biquad);
 Perform(found, function(r) Unbind(r.graph); end);
 found := sort_list(found);
 _a3p_file([1, 1, 1], "a3p");
 res := itemize(pp, 1: silent);
 Remove(res, 1);
 Remove(res, 1);
 if IsBoundGlobal("FOUND") then UnbindGlobal("FOUND"); fi;
 BindGlobal("FOUND", found);
 MakeReadWriteGlobal("FOUND");
 save_sing(res);
 fprint("## loaded = %0 (%1 found/%2 pencils)\n", cc[1], Length(found), Length(pp));
 fprint("## failed = %0\n", cc[2]);
 fprint("## locked = %0\n", cc[3]);
 fprint("## time   = %0\n", StringTime(tt));
end;


==> anc/code/hh/sa4_fiber.txt <==
# -*- GAP -*-

###################################################################
# ~A_4-graphs
###################################################################

\\cut         := 17;
\\pencil      := Immutable([4]);
\\degree      := 5;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..6]);
\\ssecs       := Immutable([1..5]);     ## All are simple

## Validation
Append(\\validate_rec, [
rc_quad,                    ## quad free
]);

\\validate_set := [
set_quad,                   ## quad free
];

\\validate_mat := [
ShallowCopy(rc_quad),       ## quad free
];

## Intersections of sections
\\max_intr_bound := create_bounds([0, 1, 1, 0]);

_a4_get :=
function()
 local sets;
## This has been determined experimantally and works for all h
 sets := Minimum(8, \\hh.single - 2);
 sets := Cartesian(List(\\secs, i -> [0..sets]));
 sets := OrbitsDomain(stab(\\P[4]), sets, Permuted);
 sets := Filtered(sets, function(s)
   s := Maximum(s);
## This has been determined experimantally and works for all h
   return (s[1] < 7) or (Maximum(s{[2..5]}) <= 2);
  end);
 return sets;
end;

set_orbit_routines(_a4_get);

##h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
#_a4_wanted := [, 30, 30, 30, 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
#_a4_kept   := [, 29, 29, 29, 28, 28, 25, 24, 22, 21, 20]; #, 20, 20, 20, 19]; #, 20, 18, 19];
##                                    25

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_secs   := [, 14, 14, 14,]; # 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 30, 30, 30,]; # 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 28, 28, 28,]; # 28, 28, 25, 24, 22, 21, 20]; #, 20, 20, 20, 19]; #, 20, 18, 19];
#                                    25

\\set_hh();

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sa4p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sa4_fiber.txt");

#####################################################################
## Pencils of type ~A_4
#####################################################################

\\file        := "a4p";

## Intersections of sections
set_intersections_mat();        ## the matrix is set in "sa4_fiber.txt"

## Handling extra edges
\\order       := \\ssecs;

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_advanced();

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);


==> anc/code/hh/sa5p_.txt <==
# -*- GAP -*-
Read("spencil.txt");

#####################################################################
## Pencils of type ~A_5
#####################################################################

\\cut         := 18;
\\file        := "a5p";
\\pencil      := Immutable([5]);
\\degree      := 6;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..7]);
\\ssecs       := Immutable([1..6]);     ## All are simple

Append(\\validate_rec, [
#rc_quad,                           ## quad free; should be detected by rc_girth
rc_DD,                              ## no DD[4]
rc_girth,                           ## no AA[4]
]);
rc_girth.min    := 5;
rc_DD.min       := 5;

\\validate_set  := [
set_quad,                           ## quad free
];

\\validate_mat  := [
#ShallowCopy(rc_quad),              ## quad free; should be detected by rc_girth
ShallowCopy(rc_DD),                 ## no DD[4]
ShallowCopy(rc_girth),              ## no AA[4]
];

## Intersections of sections
set_intersections_mat(create_bounds([0, 0, 1, 0, 0]));

## Maximal number of sections at an edge
\\max_valency   := 1;

## Handling extra edges
\\order         := \\ssecs;

_a5_get :=
function()
 return OrbitsDomain(stab(\\P[5]), #DihedralGroup(IsPermGroup, 12),
                     Cartesian(List(\\order, i -> [0..\\max_valency])),
                     Permuted);
end;

set_next_advanced(_a5_get);

#2   4   6   8  10  12  14  16  18  20  22  24  26  28  30  32
\\hh_wanted :=
[ , 24, 24, 24, 24, 24, 24, 24, 24, 24, 23, 23, 21, 21, 20, 20];
\\hh_kept :=
[ , 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 20, 20, 20, 20];

\\set_hh();

#################################################################
### Option restricted := true is to be used for special octics
#################################################################
#
#\\init_sets := function(arg)
# if IsBound(arg[2]) then return arg[1]; fi;
# if ValueOption("restricted") <> true then return arg[1]; fi;
# if \\hh.h <> 8 then Error(); fi;
# _lines_wanted := 20;
# _lines_kept := 20;
# return Filtered(arg[1], s -> Length(Intersection(s.set, [3, 5, 7])) = 0);
#end;
#
#rc_validate := function(rc)
# if not rc_validate_dd(rc) then return false; fi;
# if (ValueOption("restricted") = true) and not has_good_component(last_graph()) then
#  err_(err_Bipartite, rc);
#  return false;
# fi;
# return true;
#end;


==> anc/code/hh/sadd.txt <==
# -*- GAP -*-

#####################################################################
## Test sets of up to max pairwise disjoint sections
#####################################################################

## Different order of computation:
__print_orbits := true;     ## debug info
__print_ranks  := true;     ## debug info
_do_print_rank :=
function(ls)
 if __print_ranks and (Length(ls) > 0) then
  fprint("   \033[36m>> rank = %0\033[m\n", rank(ls));
 fi;
end;

_order_validate_orbits :=
function(rc, sec)
 if __print_orbits then
  fprint(" \033[32m--- group = %0: sets = %1, \c", Size(rc._action), Length(sec));
 fi;
## validate lists
 sec := validate_sets(rc, sec, _rep_multiple);
 if __print_orbits then _print("valid = %0, \c", Length(sec)); fi;
## compute the orbits
 sec := OrbitsDomain(rc._action, sec, _on_sorted_sing);
 if __print_orbits then _print("orbits = %0\033[m\n", Length(sec)); fi;
 return sec;
end;

_order_orbits_validate :=
function(rc, sec)
 if __print_orbits then
  fprint(" \033[32m--- group = %0: sets = %1, \c", Size(rc._action), Length(sec));
 fi;
## compute the orbits
 sec := OrbitsDomain(rc._action, sec, _on_sorted_sing);
 if __print_orbits then _print("orbits = %0, \c", Length(sec)); fi;
## validate lists
 sec := validate_sets(rc, sec, _orb_multiple);
 if __print_orbits then _print("valid = %0\033[m\n", Length(sec)); fi;
 return sec;
end;

#\\orbit_validate_xx := _order_validate_orbits;
#\\orbit_validate_yy := _order_validate_orbits;
\\orbit_validate_xx := _order_orbits_validate;
\\orbit_validate_yy := _order_orbits_validate;

## Unpack and store pairs of sections for faster search
__do_unpack_pairs :=
function(len, pairs)
 if IsList(len) then len := Length(len); fi;
 len := [1..len];
 len := List(len, n -> BlistList(len, []));
 Perform(pairs, function(p)
   len[p[1]][p[2]] := true;
   len[p[2]][p[1]] := true;
  end);
 return len;
end;

__unpack_pairs :=
function(rc)
 local pp;
 if IsBound(rc._unpacked) then return rc._unpacked; fi;
 if not has_pool(rc, 2) then return fail; fi;
 pp := __do_unpack_pairs(get_sections(rc), get_pool(rc, 2));
# pp := List(get_sections(rc), r -> []);
# Perform(get_pool(rc, 2), function(c) pp[c[2]][c[1]] := true; end);
 rc._unpacked := pp;
 return pp;
end;

## Here, we assume that (n > 2) and has_pool(rc, n - 1)
#   seed, if a list, is used to restrict the search
__build_tuples_pool :=
function(rc, n, seed)
 local pp, pn, c, rr, max, res, itm;
 n := n - 1;
 pn := get_pool(rc, n);
 pp := __unpack_pairs(rc);
 max := get_pool(rc, 1);
 if Length(max) = 0 then return []; fi;
 max := max[Length(max)];
# max := Length(get_pool(rc, 1));
 res := [];
 itm := [];
 if not IsList(seed) then seed := pn; fi;
 Perform(seed, function(v)
   rr := [v[n]..max];      ## increasing tuples only
# check pairs first
   if pp <> fail then
    rr := Filtered(rr, function(u)
      c := pp[u];
#      if Length(c) = 0 then return false; fi;
#      return ForAll(v, i -> IsBound(c[i]));
      return ForAll(v, i -> c[i]);
     end);
   fi;
# check (n - 1)-tuples containing the new vector
   if (n > 2) and (Length(rr) > 0) then
    Perform(rr, function(u)
      if not IsBound(itm[u]) then itm[u] := Filtered(pn, v -> v[n] = u); fi;
     end);
    for c in IteratorOfCombinations(v, n - 1) do
     rr := Filtered(rr, function(u)
       c[n] := u;
       return PositionSet(itm[u], c) <> fail;
#       return PositionSet(pn, c) <> fail;
      end);
     if Length(rr) = 0 then break; fi;
    od;
   fi;
# all checks done!
   Apply(rr, function(u)
     c := List(v);
     c[n + 1] := u;
     return c;
    end);
   Append(res, rr);
  end);
 return res;
end;

## Here, we assume that n > 1 and everything is initialized
__build_tuples :=
function(rc, n)
 if (n > 2) and has_pool(rc, n - 1) then
  return __build_tuples_pool(rc, n, false);
 fi;
 return UnorderedTuples(get_pool(rc, 1), n);
end;

__store_pool :=
function(rc, n, ls, orb)
 if n > \\max_pool then return; fi;
## Keep only those that lack maximal rank
 ls := Set(Filtered(ls, _non_max), r -> r.v);
 orb := Filtered(orb, v -> v[1] in ls);
 rc.pool[n] := Union(orb);
 MakeImmutable(rc.pool[n]);
end;

_x1_discard := IdFunc;

add_x1 :=
function(rc, new_pool)
 local sec, ss, res, rr;

 ss := get_sections(rc);
 sec := OrbitsDomain(rc._action, get_pool(rc, 1));
 sec := validate_sets(rc, sec, _orb_single);
 res := do_dotted(sec, function(v)
   rr := rc_copy(rc);
   rr.v := v[1];
   rr.vec := Concatenation(rc.vec, [ss[rr.v]]);
   Sort(rr.vec);
   rc_lines_mat(rr);
   return rr;
  end);
 _do_print_rank(res);
 rr := _x1_discard(res);
## Keep only those that lack maximal rank
 if not new_pool then rr := Filtered(res, _non_max); fi;
 rr := Set(rr, r -> r.v);
 sec := Filtered(sec, v -> v[1] in rr);
 _store_sections(rc, ss{Union(sec)});
 if new_pool then
  rc.orbits := ss{List(sec, Minimum)};
  Sort(rc.orbits);
  MakeImmutable(rc.orbits);
 fi;
 return res;
end;

add_xn :=
function(rc, n)
 local sec, ss, res, rr, pp, pn, c;

 if n = 1 then return add_x1(rc, false); fi;

## initialize sections
 ss := get_sections(rc);
 sec := __build_tuples(rc, n);
 sec := \\orbit_validate_xx(rc, sec);
 res := do_dotted(sec, function(v)
   rr := rc_copy(rc);
   rr.v := v[1];
   rr.vec := Concatenation(rc.vec, ss{rr.v});
   Sort(rr.vec);
   rc_lines_mat(rr);
   return rr;
  end);
 _do_print_rank(res);
 __store_pool(rc, n, res, sec);
 return res;
end;

add_x2 := rc -> add_xn(rc, 2);
add_x3 := rc -> add_xn(rc, 3);
add_x4 := rc -> add_xn(rc, 4);

_print_step_rank :=
function(rc, step, rk)
 local rr;
 rr := "";
 if rk <> true then rk := rc.sign[3] + step - 1; fi;
 if IsInt(rk) then rr := "[ \033[31m**\033[m ] "; fi;
 if (_list_index <> [0, 0]) and (step = 1) then
  if Length(rr) > 0 then _list_extra := rr; fi;
 else
  _list_extra := format("x%0 %1", step, rr);
 fi;
 return rk;
end;

## Arguments:
#  - rc  -- the record to process
#  - max -- (optional) maximal number of steps
add_xx :=
function(arg)
 local rc, rk, max, step, ls, res;

 rc := arg[1];
# if not rc_lines_mat(rc) then Error("!!Invalid record\n"); fi;
## Sometimes records may become invalid!
 if not rc_lines_mat(rc: level := 0) then return []; fi;
 max := \\max_valency;
 if IsBound(arg[2]) then max := arg[2]; fi;
 res := [];
 step := 0;
 rk := _safe(rc);
 repeat
  step := step + 1;
  if step > max then break; fi;
  rc.steps := step;
  ls := add_xn(rc, step: rank := _print_step_rank(rc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
## All have maximal rank; nothing to do
  if ForAll(ls, _is_max) then break; fi;
 until false;
 return res;
end;

#####################################################################
## Adding sections in two steps
#####################################################################

_xxx_discard := IdFunc;

## Here, we assume that rc has a pool
__new_xx :=
function(rc, rr)
 local rcc, ss, vv, sec, pp;
 rcc := rc_copy(rr);
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 ss := get_sections(rc);
 pp := __unpack_pairs(rc);
 if pp <> fail then
  sec := get_pool(rc, 1);
  Perform(rcc.vec, function(v)
    v := Position(ss, v);
    vv := pp[v];
    sec := Filtered(sec, s -> vv[s]);
#    sec := Filtered(sec, function(s)
#      if s <= v then return IsBound(vv[s]); fi;
#      return IsBound(pp[s][v]);
#     end);
   end);
  ss := ss{sec};
 fi;
## Can assume that longer sections are added first
 vv := Minimum(List(rcc.vec, Length));
 ss := Filtered(ss, s -> Length(s) <= vv);
# Sort(vv);
# vv := __build_tuples_pool(rc, Length(vv), [vv]);
# vv := ss{List(vv, v -> v[Length(v)])};
 _store_sections(rcc, ss);
 return rcc;
end;

## Arguments:
#  - rc  -- the record to process
#  - max -- (optional) maximal number of steps
## Besides, rc.max stores the number of steps in the first phase
add_xxx :=
function(arg)
 local rc, max, rmax, res, ls;

 rc := arg[1];
 max := \\max_valency;
 if IsBound(arg[2]) then max := arg[2]; fi;
 rmax := infinity;
 if IsBound(rc.max) then rmax := rc.max; fi;
 if rmax >= max then
## All done in one phase
  return add_xx(rc, max);
 fi;
 res := add_xx(rc, rmax);
 max := max - rmax;
 ls := Filtered(res, r -> _non_max(r) and (Length(r.vec) >= rmax));
 res := _xxx_discard(res);
 if Length(ls) > 0 then
  SortBy(ls, rank);
  fprint("\033[36;1m>> Phase = 2 (%0 records)\033[m\n", Length(ls));
  Append(res, do_list(ls, function(r)
    _set_print([true, true]);
    print_index("%0 \c", SortedList(List(r.vec, Length)));
    r := __new_xx(rc, r);
    return _xxx_discard(add_xx(r, max: level := next_()));
   end): level := next_());
  max := [2..Length(rc.mat)];
  RemoveSet(max, \\2);
  max := [[\\2], max];
  res := sort_explicit(res, max, false);
 fi;
 return res;
end;

#####################################################################
## Test sets of up to max extra sections: intersections allowed!
## Intersections are managed by \\make_intersections
#####################################################################

add_y1 :=
function(rc, new_pool)
 local sec, ss, res, rr, pp;

 ss := get_sections(rc);
 sec := OrbitsDomain(rc._action, get_pool(rc, 1));
 sec := validate_sets(rc, sec, _orb_single);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := [ss[v]];
   pp := \\make_intersections(rc, rr);
   return List(pp, function(vv)
    rr := rc_copy(rc);
    rr.v := v;
    rr.vec := vv;
    rc_lines_mat(rr);
    return rr;
   end);
  end);
 _do_print_rank(res);
 rr := res;
# retain in the pool only those that do *not* give maximal rank
 if not new_pool then
  rr := Filtered(res, _non_max);
 fi;
 rr := Set(rr, r -> r.v);
 sec := Filtered(sec, v -> v[1] in rr);
 rc.pool[1] := Union(sec);
 MakeImmutable(rc.pool[1]);
 return res;
end;

__filter_tuples :=
function(rc, n)
 local res, pp, c;

 if not has_pool(rc, n) then return __build_tuples(rc, n); fi;
 res := get_pool(rc, 1);
 res := Filtered(get_pool(rc, n), s -> IsSubset(res, s));
 if n <= 2 or (Length(res) = 0) then return res; fi;
 pp := get_pool(rc, 2);
 res := Filtered(res, function(v)
   for c in IteratorOfCombinations(v, 2) do
    if PositionSet(pp, c) = fail then return false; fi;
   od;
   return true;
  end);
 return res;
end;

add_yn :=
function(rc, n)
 local sec, ss, res, rr, pp, c;

 if n = 1 then return add_y1(rc, false); fi;

## initialize sections
 ss := get_sections(rc);
 sec := __filter_tuples(rc, n);
 sec := \\orbit_validate_yy(rc, sec);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := ss{v};
   pp := \\make_intersections(rc, rr);
#   pp := \\intersections(rc, rr);
#   pp := List(pp, p -> \\make_intersections(rc, rr, p));
   return List(pp, function(vv)
     rr := rc_copy(rc);
     rr.v := v;
     rr.vec := vv;
     rc_lines_mat(rr);
     return rr;
    end);
  end);
 _do_print_rank(res);
 __store_pool(rc, n, res, sec);
 return res;
end;

## Arguments:
#  - rc  -- the record to process
#  - max -- (optional) maximal number of steps
add_yy :=
function(arg)
 local rc, rk, max, step, ls, res;

 rc := arg[1];
 max := infinity;
 if IsBound(arg[2]) then max := arg[2]; fi;
 res := [];
 step := 0;
 rk := _safe(rc);
 repeat
  step := step + 1;
  if step > max then break; fi;
  rc.steps := step;
  ls := add_yn(rc, step: rank := _print_step_rank(rc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
## All have maximal rank; nothing to do
  if ForAll(ls, _is_max) then break; fi;
 until false;
 return res;
end;

#####################################################################
## Adding sections in two steps
#####################################################################

## Here, we assume that rc has a pool
__new_yy :=
function(rc, rr)
 local ss, sn, min, ls, rcc, vec;

 rcc := rc_copy(rr);
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 rcc.G := GR(extend_group(rcc));
 clean(rcc);
 rcc.mat := rc_mat(rcc);
 rcc.vec := [];
 if not rc_lines_mat(rcc: level := 0) then
  Error("!!Invalid record\n");
  return rcc;
 fi;
 vec := rr.vec;
 min := Minimum(List(vec, Length));
 ss := get_sections(rc);
## can assume that longer sections are added first!
 ss := Filtered(ss, s -> Length(s) <= min);
 sn := Combinations([1..Length(vec)]);
 min := Length(rr.mat);
 ss := List(ss, function(s)
   ls := \\hh.single - Length(s);
   ls := Filtered(sn, c -> Length(c) <= ls);
   if \\degree > 3 then
    ls := Filtered(ls, c -> ForAll(c, i -> Length(Intersection(vec[i], s)) = 0));
   fi;
   return List(ls, c -> Concatenation(s, c + min));
  end);
 ss := Concatenation(ss);
 ss := _test_Sylvester(rcc, ss, 1, -2);
 _store_sections(rcc, ss);
 return rcc;
end;

## Arguments:
#  - rc      -- the record to process
#  - max     -- (optional) maximal number of steps
#  - collect -- (optional) collection upon completion
#  - sort    -- (optional) sort upon collection
## Besides, rc.max stores the number of steps in the first phase
add_yyy :=
function(arg)
 local rc, max, rmax, collect, sort, res, ls;

 rc := Remove(arg, 1);
 max := \\max_valency;
 if IsBound(arg[1]) and IsInt(arg[1]) then max := Remove(arg, 1); fi;
 collect := IdFunc;
 if IsBound(arg[1]) and IsFunction(arg[1]) then collect := Remove(arg, 1); fi;
 sort := IdFunc;
 if IsBound(arg[1]) and (arg[1] = true) then sort := sort_list; fi;
 rmax := infinity;
 if IsBound(rc.max) then rmax := rc.max; fi;
 if rmax >= max then
## All done in one phase
  return sort(collect(add_yy(rc, max)));
 fi;
 res := add_yy(rc, rmax);
 ls  := Filtered(res, r -> _non_max(r) and (Length(r.vec) >= rmax));
 res := sort(collect(res));
 max := max - rmax;
 if Length(ls) > 0 then
  SortBy(ls, rank);
  fprint("\033[36;1m>> Phase = 2 (%0 records)\033[m\n", Length(ls));
  Append(res, do_list(ls, function(r)
    print_index("%0 \c", SortedList(List(r.vec, Length)));
    r := __new_yy(rc, r);
    return sort(collect(add_yy(r, max: level := next_())));
   end): level := next_());
 fi;
 return sort(res);
end;

#####################################################################
## Adding up to max sections to rc.extra
#   intr is the function used instead of \\make_intersections
#####################################################################

add_z1 :=
function(rc, new_pool, intr)
 local sec, ss, res, rr, pp;

 ss := get_sections(rc);
 sec := OrbitsDomain(rc._action, get_pool(rc, 1));
 sec := validate_sets(rc, sec, _orb_single);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := [ss[v]];
   pp := intr(rc, rr);
   return List(pp, function(vv)
    rr := rc_copy(rc);
    rr.v := v;
    rr.extra := vv;
    rc_lines_mat(rr);
    return rr;
   end);
  end);
 _do_print_rank(res);
 rr := res;
# retain in the pool only those that do *not* give maximal rank
 if not new_pool then
  rr := Filtered(res, _non_max);
 fi;
 rr := Set(rr, r -> r.v);
 sec := Filtered(sec, v -> v[1] in rr);
 rc.pool[1] := Union(sec);
 MakeImmutable(rc.pool[1]);
 return res;
end;

add_zn :=
function(rc, n, intr)
 local sec, ss, res, rr, pp, c;

 if n = 1 then return add_z1(rc, false, intr); fi;

## initialize sections
 ss := get_sections(rc);
 sec := __filter_tuples(rc, n);
 sec := \\orbit_validate_yy(rc, sec);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := ss{v};
   pp := intr(rc, rr);
   return List(pp, function(vv)
     rr := rc_copy(rc);
     rr.v := v;
     rr.extra := vv;
     rc_lines_mat(rr);
     return rr;
    end);
  end);
 _do_print_rank(res);
 __store_pool(rc, n, res, sec);
 return res;
end;

## Arguments:
#  - rc   -- the record to process
#  - max  -- (optional) maximal number of steps
#  - intr -- the function to be used as \\make_intersections
add_zz :=
function(rc, max, intr)
 local rk, step, ls, res;

 res := [];
 step := 0;
 rk := _safe(rc);
 repeat
  step := step + 1;
  if step > max then break; fi;
  rc.steps := step;
  ls := add_zn(rc, step, intr: rank := _print_step_rank(rc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
## All have maximal rank; nothing to do
  if ForAll(ls, _is_max) then break; fi;
 until false;
 return res;
end;


==> anc/code/hh/sastral.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sd4_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_3
#####################################################################

\\file        := "astral";
\\ssecs       := Immutable([2..5]);     ## Override to handle double first!

## Intersections of sections
\\create_sections := _sections_disjoint;    ## sections pairwise disjoint
\\create_fibers   := _fibers_quad_free;

## Creating an astral record from up to five parameters
astral :=
function(arg)
 local rc;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 arg := arg{[1..Minimum(5, Length(arg))]};

 rc := -2*IdentityMat(5);
 put(rc, 1, [2..5]);
 rc := rec(mat := _prepend_h(rc), pp := 1,
           sets := List(\\secs, i -> []),
           G := SymmetricGroup([3..6]));
 _set_safe(rc);
 Perform([1..Length(arg)], function(n)
   rc.vec := List([1..arg[n]], i -> [n + 1]);
   next_spec(rc);
  end);
 return rc;
end;

\\create := astral;

## Parameters to process
_astral_params :=
function(arg)
 local orb;

 orb := \\min_lines;
 if IsBound(arg[1]) then orb := Maximum(1, arg[1]); fi;
 orb := Filtered([0..\\hh.single - 4], o -> (o + 4*(o + 3)) >= orb);
 return List(Reversed(orb), function(n)
   orb := spec_data([[n]]);
   orb.name := n;
   return orb;
  end);
end;

\\params := _astral_params;

## The maximal number of sections that can be added at position rc.pp
\\max_sections :=
function(rc)
 if rc.pp <= 0 then return 0; fi;
 if rc.pp = 2 then return Length(rc.sets[1]) + 3; fi;
 return Length(rc.sets[rc.pp - 1]);
end;

## Return true if the record needs further processing other than saturation
#   (small rank with a chance to get \\lines_wanted lines)
#   small rank is already assumed!
\\select_next :=
function(rc)
 local set;
 set := select_next_default(rc);
 if IsBool(set) then return set; fi;
 return (Sum(set) + set[rc.pp]*(5 - rc.pp)) >= \\min_lines;
end;


==> anc/code/hh/sbase.txt <==
# -*- GAP -*-
Read("hh.txt");
Read("spatterns.txt");

## Sort isotropic vectors in K3 routines
_sort_isotropic_vectors();

#####################################################################
## Back down to earth processing for singular models
#####################################################################

## Default Kummer cut for EVEN degrees
\\Kummer        := 16;

## These MUST be overridden
\\file          := "";      ## File name to load/save
\\degree        := 0;       ## Degree of the pencil
\\cut           := 1;       ## Minimal fiber count to process
\\pencil        := [];      ## Used to build patterns
\\secs          := [];      ## The first fiber
\\ssecs         := [];      ## Simple sections (as a subset of \\secs)
## Section count of a record
secs            := rc -> List(\\secs, n -> Number(rc.sections, s -> s[1] = n));

## Process all sections; do not insist on rank increasing!
_safe    := rc -> IsBound(rc.safe) and rc.safe;
## Default safe mode to be saved in the newly created records
## "fail" means that safe is set to \\singular
\\safe          := fail;
_set_safe :=
function(rc)
 rc.safe := \\safe;
 if \\safe = fail then rc.safe := \\singular; fi;
end;

## These have different meaning in the two cases
\\no_sections   := false;
\\no_fibers     := false;

#### The first edge to be used: MUST be \\secs[\\order[1]]
\\2             := 2;
## MUST be overridden: the order in which sections are added
\\order         := [];
#### Default maximal number of sections at an edge
\\max_valency   := infinity;
## Maximal corank to allow intersections of extra fibers
\\max_corank    := 0;

## Set a few general parameters
\\default_compare   := r -> -counts(r);  ## Check before searching for an isomorphism
\\max_pool      := fail;        ## Do not bound the pool storage
set_rc_mat(_rc_mat_vec);        ## Matrix creation
## rc.ext counts as exceptional divisors
\\h_extra       := 0;

## These MUST be overridden
#### The goal (used to detect bad records)
\\lines_wanted  := 0;
#### Keep at least that many sections at a single fiber in "sspec.txt"
\\min_lines     := 0;
#### Keep records with at least that many lines
\\lines_kept    := 0;
#### Keep records with at least that many exceptional divisors
\\sing_kept     :=  4;

#### Storing the results (probably, should also check singularities)
\\keep_record   :=
        rc -> (count(rc) >= \\lines_kept) or (ex_count(rc) >= \\sing_kept);

_time :=
function(rc)
 if IsList(rc) then return Sum(Compacted(rc), _time); fi;
 if IsRecord(rc) and IsBound(rc.time) then return rc.time; fi;
 return 0;
end;

_rank :=
function(rc)
 if IsBound(rc.rk) then return rc.rk; fi;
 return rank(rc);
end;

_corank     := rc -> _rank(rc) - Length(rc.vec);
_submax     := rc -> _rank(rc) = _max_rank;     ## _max_rank = 19
_is_max     := rc -> _rank(rc) > _max_rank;
_non_max    := rc -> _rank(rc) <= _max_rank;

#### Number of extra (double) sections
extra_sections :=
function(rc)
 if IsBound(rc.spec) and IsBound(rc.spec.bq) then
  return rc.spec.bq.x + rc.spec.bq.y;
 fi;
 return 0;
end;

#####################################################################
## Sorting and saturating
#####################################################################

## The chosen version of "embeddings" to be used
saturate_list :=
function(ls)
 local _pr;
 if Length(ls) = 0 then return ls; fi;
 _pr := _print_BYPASS;
 _print_BYPASS := false;
 fprint(" \033[1m= Saturating %0 records \c", Length(ls));
 ls := _embeddings_silent(ls);
 _print_BYPASS := _pr;
 return ls;
end;

## Skipping and saturating
__skip_saturate := true;
__print_skip    := true;    ## debug info
__skipped_count := 0;
Append(__debug_vars, ["__skipped_count"]);

## This can be used for the "skip" function
_skip_corank :=
function(rc, override)
 rc := _corank(rc);
 if override then
  return ls -> Filtered(ls, r -> IsBound(r.override) or (_corank(r) >= rc));
 else
  return ls -> Filtered(ls, r -> _corank(r) >= rc);
 fi;
end;

do_saturate :=
function(ls, skip, select)
 local l;
 l := Length(ls);
 if __skip_saturate then
  ls := skip(ls);
  l := l - Length(ls);
  __skipped_count := __skipped_count + l;
  if (l > 0) and __print_skip then
   fprint(" \033[32m--- skipping %0 records\033[m\n", l);
  fi;
 fi;
 return saturate_list(ls: select := select);
end;

#__sort_string_sing  := "\033[1m>> Sorting %0 records \c";
__sort_string_sing  := "\033[30;1m = Sorting %0 records \c";
__sort_string       := __sort_string_sing;

flat_sorted :=
function(ls, func)
 ls := Flat(List(ls, func));
 ls := sort_list(ls);
# SortBy(ls, r -> -counts(r));
 return ls;
end;

#####################################################################
## Sorting by lines only (no exceptional divisors)
#####################################################################

__merge_sort := false;

\\merge_proc :=
function(rc, r)
 if not __merge_sort then return; fi;
 if not IsRecord(rc) or not IsRecord(r) then return; fi;
 if not IsBound(rc.ref) then rc.ref := []; fi;
 if not(r in rc.ref) then Add(rc.ref, r); fi;
end;

sort_lines :=
function(ls)
 local _saved;

 _saved := \\get_graph_comp;

 \\get_graph_comp := function(rc)
   if IsBound(rc.gc) then return rc.gc; fi;
   rc.gc := graph(config(rc));
   return rc.gc;
  end;

 __sort_string      := "\033[32;1m## Line sort (%0 records): \c";
 Perform(ls, function(rc) Unbind(rc.gc); end);
 __merge_sort := true;
 ls := sort_list(ls, ReturnTrue);
 __merge_sort := false;
 SortBy(ls, r -> -counts(r));
 __sort_string       := __sort_string_sing;
 Perform(ls, function(rc) Unbind(rc.gc); end);
 \\get_graph_comp := _saved;
 return ls;
end;

#####################################################################
## Sorting by explicit configurations
#####################################################################

__spec_count_group := [];   ## aut group increased by sort_explicit
__spec_count_sort  := 0;    ## reduced bu sort_explicit
Append(__debug_vars, ["__spec_count_group", "__spec_count_sort"]);

__record_group     :=     ## debug info
function(size, c)
 Perform(Factors(size), function(p)
   if p = 1 then return; fi;
   if not IsBound(__spec_count_group[p]) then __spec_count_group[p] := 0; fi;
   __spec_count_group[p] := __spec_count_group[p] + c;
  end);
end;

## Sorting by explicit configurations
#   - ls    - list to be sorted
#   - color - colourClasses to be used
#   - G     - change rc.G, not only rc.stab
sort_explicit :=
function(ls, color, G)
 local mat, _saved;

 _saved := \\get_graph_comp;
 color  := Immutable(color - 1);

 \\get_graph_comp := function(rc)
   if IsBound(rc.gc) then return rc.gc; fi;
   mat := rc_mat(rc);
   rc.gc := graph(mat{[2..Length(mat)]}{[2..Length(mat)]});
   rc.gc.colourClasses := color;
   return rc.gc;
  end;

 __sort_string      := "\033[32;1m## Explicit sort (%0 records): \c";
# Print("\033[32;1m");
 __spec_count_sort  := __spec_count_sort + Length(ls);
 Perform(ls, function(rc) Unbind(rc.gc); end);
 ls := sort_list(ls, ReturnTrue);
 __spec_count_sort := __spec_count_sort - Length(ls);
 SortBy(ls, rank);
 __sort_string       := __sort_string_sing;
# Print("\033[m");
 Perform(ls, function(rc)
## Recompute the automorphism groups: may become bigger!
   color := shift(aut_graph(\\get_graph_comp(rc)), 1);
   Unbind(rc.gc);
   if Length(rc.vec) > 0 then
    color := cut_group(color, [1..Length(rc.mat)]);
   fi;
   if G then
    __record_group(Size(rc.G), -1);
    rc.G := color;
    __record_group(Size(rc.G), 1);
   fi;
   rc.stab := color;
  end);
 \\get_graph_comp := _saved;
 return ls;
end;

#####################################################################
## Records and sections
#####################################################################

## The actual creation; this MUST be overridden!
\\create_sections := ReturnFail;

## Group G acting by permutations on list
__new_group :=
function(G, list)
 local ls;
 G := GeneratorsOfGroup(G);
 G := List(G, function(g)
   ls := OnTuplesSets(list, g);
   g := Sortex(ls)^-1;
   if ls <> list then Error(); fi;
   return g;
  end);
 return GR(G);
end;

## True sections are stored in rc._pool,
## whereas rc.pool[1] contains their numbers
_store_sections :=
function(rc, sec)
 Sort(sec);
 clear_pool(rc);
 rc._action := __new_group(stab(rc), sec);
 MakeImmutable(sec);
 rc._pool := sec;
 rc.pool := [Immutable([1..Length(sec)])];
end;

__test_single       := 0;       ## debug info
__test_single_min   := 0;       ## threshold
__test_index        := 0;       ## debug info
__test_index_min    := 0;       ## threshold
Append(__debug_vars, [
"__test_single",
"__test_single_min",
"__test_index",
"__test_index_min",
]);

## Check the inertia index for the new sections
#   by default, h = 1 and sq = -2 (sections are lines); thei can be changed to
#   - [0, -2] (exceptional divisors)
#   - [3, 0]  (3-isotropic vectors)
_test_Sylvester :=
function(rc, sec, h, sq)
 local mat, hh, zero, v, q, rk;

 if Length(sec) <= __test_index_min then return sec; fi;
 mat := rc_mat(rc);
 hh := SemiEchelonMat(mat).heads;
 v := PositionsProperty(hh, p -> p <> 0);
 mat := mat{v}{v}^-1;
 zero := ZeroMutable(mat[1]);
 zero[1] := h;
 rk := IsInt(ValueOption("rank"));
 __test_index := __test_index + Length(sec);
 sec := Filtered(sec, function(s)
   v := List(zero);
   Perform(s, function(p)
     q := hh[p];
     if q <> 0 then v[q] := 1; fi;
    end);
   q := sq - v*mat*v;
   if rk then return q < 0; fi;     ## want rank to increase
   return q <= 0;                   ## just want semidefinite
  end);
 __test_index := __test_index - Length(sec);
 return sec;
end;

## Check that the new sections annihilate the kernel of mat
_test_single_sections :=
function(rc, sec, h, sq)
 local mat, zero, v;

 if Length(sec) <= __test_single_min then
  return _test_Sylvester(rc, sec, h, sq);
 fi;
 mat := NullspaceMat(rc_mat(rc));
 if Length(mat) = 0 then
  return _test_Sylvester(rc, sec, h, sq);
 fi;
 zero := ZeroMutable(mat[1]);
 zero[1] := h;
 mat := TransposedMat(mat);
 __test_single := __test_single + Length(sec);
 sec := Filtered(sec, function(s)
   v := List(zero);
   Perform(s, function(p) if p <= \\th_intr then v[p] := 1; fi; end);
   return IsZero(PROD_VECTOR_MATRIX(v, mat));
  end);
 __test_single := __test_single - Length(sec);
 return _test_Sylvester(rc, sec, h, sq);
end;

## Initialize all necessary fields and return sections as sets
get_sections :=
function(rc)
 local sec;
 if not IsBound(rc._pool) then
  sec := \\create_sections(rc);
  sec := _test_single_sections(rc, sec, 1, -2);
  _store_sections(rc, sec);
 fi;
 if not IsBound(rc._action) then
  rc._action := __new_group(stab(rc), rc._pool);
 fi;
 if not IsBound(rc.pool) then
  rc.pool := [Immutable([1..Length(rc._pool)])];
 fi;
 return rc._pool;
end;

_rc_clone :=
function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then res.sets := rc.sets; fi;
 if IsBound(rc.part) then res.part := rc.part; fi;
## This is used for storing miscellaneous information
 if IsBound(rc.pp) then res.pp := rc.pp; fi;
## These are the fixed fibers for computing .stab via digraph
 if IsBound(rc.fx) then res.fx := rc.fx; fi;
end;

_rc_finalize :=
function(rc)
 rc.G := GR(extend_group(rc));
 clean(rc);
 rc.mat := rc_mat(rc);
 rc.vec := [];
 Unbind(rc.extra);
end;

_print_counts :=
function(arg)
 local rc, pr;

 pr := function(ls) IsRange(ls); return ls; end;

 rc := arg[1];
 if IsBound(rc.steps) then fprint("## steps  = %0\n", rc.steps); fi;
 if IsBound(rc.next) and (Length(rc.next) > 0) then
  fprint("## next   = %0 %1\n",
         Length(rc.next), pr(Set(rc.next, _rank)));
 fi;
 if IsBound(rc.undefined) then
  fprint("## undef  = %0 %1\n",
         Length(rc.undefined), pr(Set(rc.undefined, _rank)));
 fi;
 if IsBound(rc.counts) then
  if \\singular then
   fprint("## counts = %0\n", pr(Set(rc.counts, c -> c[1])));
   fprint("## sing   = %0\n", pr(Set(rc.counts, c -> c[2])));
  else
   fprint("## counts = %0\n", pr(rc.counts));
  fi;
 fi;
 if IsBound(arg[2]) then
  arg[2] := Runtime() - arg[2];
  if IsBound(rc.time) then arg[2] := arg[2] + rc.time; fi;
  rc.time := arg[2];
  fprint("## time   = %0\n", StringTime(rc.time));
 fi;
end;

_rk_list :=
function(ls)
 ls := List(ls, _rank);
 ls := List([Minimum(ls).._max_rank], function(n)
   n := Number(ls, i -> i = n);
   if n = 0 then return "."; fi;
   return String(n);
  end);
 return JoinStringsWithSeparator(ls, " ");
end;

_rk_str := ls -> format("\033[36mrank = %0\033[m", _rk_list(ls));

_print_next :=
function(ls, msg)
 fprint("\033[36;1m## Processing %0 bad records %1\033[m %2\n",
        Length(ls), msg, _rk_str(ls));
end;

depth :=
function(rc)
 if Length(rc.next) = 0 then return 0; fi;
 return Maximum(List(rc.next, depth)) + 1;
end;

#####################################################################
## Validation
#####################################################################
Read("svalidate.txt");

#####################################################################
## Intersections of sections
#####################################################################
Read("sintr.txt");

#####################################################################
## Adding sections
#####################################################################
Read("sadd.txt");

#####################################################################
## Saving/loading results
#####################################################################

\\output        := rec();

__debug_vars := Concatenation([
#### The goal (used to detect bad records)
"\\lines_wanted",
#### Keep at least that many sections at a single fiber in "sspec.txt"
"\\min_lines",
#### Keep records with at least that many lines
"\\lines_kept",
#### Keep records with at least that many exceptional divisors
"\\sing_kept",
#### Stabilize the first fiber
"\\2",#             := 2;
#### Default maximal number of sections at an edge
"\\max_valency",#   := infinity;
## Maximal corank to allow intersections of extra fibers
"\\max_corank",#    := 0;
#### Extra edges to be used
"\\order",#         := ;
#### Some info is to be collected here
"\\output",
#### Other parameters used:
"\\safe", #         := fail;
"\\file", #          := "";      ## File name to load/save
"\\degree", #        := 0;       ## Degree of the pencil
"\\cut", #           := 1;       ## Minimal fiber count to process
"\\pencil", #        := [];      ## Used to build patterns
"\\secs", #          := [];      ## The first fiber
"\\ssecs", #         := [];      ## Simple sections (as a subset of \\secs)
"\\no_sections", #   := false;
"\\no_fibers", #     := false;
"\\max_pool", #      := fail;    ## Do not bound the pool storage
"\\Kummer_cut",#     := 16;      ## Maximal number of disjoint lines
"\\Shimada",#        := true;    ## Use Shimada's list?
], __debug_vars);

## This can be used for \\save_data
copy_fields :=
function(rc, fields)
 local res;
 res := rec();
 Perform(fields, function(s)
   if IsBound(rc.(s)) then res.(s) := rc.(s); fi;
  end);
 return res;
end;

__sing_data  := "%2_h%0_%1_data";
__sing_found := "%2_h%0_%1_found";
__sing_debug := "%2_h%0_%1_debug";

__sing_file :=
function(str, file)
 local sing;
 sing := "smooth";
 if \\singular then sing := "sing"; fi;
 return format(str, \\hh.h, file, sing);
end;

\\save_data  := IdFunc;

\\save_list :=
function(ls)
 if IsList(ls) then return List(ls, \\save_list); fi;
 return \\save_data(ls);
end;

\\collect :=
function(rc)
 if IsBound(rc.pats) then UniteSet(\\output.pats, rc.pats); fi;
 if IsBound(rc.ranks) then UniteSet(\\output.ranks, rc.ranks); fi;
end;

_save_data :=
function(file, data)
 local collect;

 collect := function(rc)
  if IsList(rc) then Perform(rc, collect); return; fi;
  \\collect(rc);
 end;

 \\output := rec(pats := [], ranks := []);
 collect(data);
 data := \\save_list(data);
 save(file, data);
# save(__sing_file(__sing_data, \\file), data);
end;

_save_found :=
function(file)
 if IsBoundGlobal("FOUND") then
  save(file, sort_list(ValueGlobal("FOUND")));
 fi;
end;

_save_debug :=
function(file)
 _collect_debug();
 __save_debug(file);
 fprint("## File \"%0.txt\" saved\n", file);
end;

save_sing :=
function(data)
 _save_data(__sing_file(__sing_data, \\file), data);
 _save_found(__sing_file(__sing_found, \\file));
 _save_debug(__sing_file(__sing_debug, \\file));
 data := _time(data);
 if data > 0 then fprint("## time = %0\n", StringTime(data)); fi;
end;

\\files :=
MakeImmutable([
"trig", "quad", "pent",         "astral",
"a2p",  "a3p",  "a4p",  "a5p",  "d4p", "d5p",
]);

\\files_h := MakeImmutable([]);

## To be used to load parts of the computation
\\files_trig    := MakeImmutable(["trig",   "a2p"]);
\\files_quad    := MakeImmutable(["quad",   "a3p"]);
\\files_pent    := MakeImmutable(["pent",   "a4p"]);
\\files_astral  := MakeImmutable(["astral", "d4p"]);

_load_file :=
function(name, file, msg)
 local res;
 if ValueOption("silent") <> true then fprint(msg, name); fi;
 res := load_var("out/", __sing_file(file, name));
 if ValueOption("silent") <> true then
  if res = fail then
   Print(_clr_error, "failed\033[m\n");
  else
   if IsList(res) then
    Print(Length(res), " found\n");
   else
    Print("done\n");
   fi;
  fi;
 fi;
 return res;
end;

load_data :=
function(arg)
 if not IsBound(arg[1]) then arg[1] := \\file; fi;
 return _load_file(arg[1], __sing_data,
                   ">> Loading data for \"\033[1m%0\033[m\": \c");
end;

load_found :=
function(arg)
 local res, t, tt, cc, load;

 load := function(file)
  res := _load_file(file, __sing_found,
                    ">> Loading records for \"\033[1m%0\033[m\": \c":
                    erase := false);
  if res <> fail then
   cc[1] := cc[1] + 1;
   Perform(res, function(rc)
     rc.file := file;
## safety measure
     if IsBound(rc.graph) then Unbind(rc.graph.canonicalLabelling); fi;
    end);
   t := _time(load_data(file: silent));
   tt := tt + t;
   if t > 0 then fprint("   \033[32m%0\033[m\n", StringTime(t)); fi;
  else
   cc[2] := cc[2] + 1;
  fi;
  return res;
 end;

 tt := 0;
 cc := [0, 0];
 if (Length(arg) = 1) and IsString(arg[1]) then return load(arg[1]); fi;
 res := Concatenation(\\files, \\files_h);
 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 if (Length(arg) > 0) and ForAll(arg, IsString) then res := arg; fi;
# res := List(\\files);
# if \\hh.h = 6 then Append(res, \\files_h6); fi;
 res := List(res, load);
 res := Flat(Filtered(res, r -> r <> fail));
 __merge_sort := true;
 res := sort_list(res);
 __merge_sort := false;
 Perform(res, function(rc)
   rc.files := [rc.file];
   if IsBound(rc.ref) then UniteSet(rc.files, Set(rc.ref, r -> r.file)); fi;
   Unbind(rc.ref);
  end);
 fprint("## loaded = %0 (%1 found)\n", cc[1], Length(res));
 fprint("## failed = %0\n", cc[2]);
 fprint("## time   = %0\n", StringTime(tt));
 return res;
end;

named :=
function(rc, name)
 if not IsGraph(rc) then rc := rc.graph; fi;
 rc.name := name;
 return rc;
end;

#####################################################################
## Adjusting the file list
#####################################################################
\\a3p_files := \\files_quad;

\\a3p_params :=
MakeImmutable([
 rec(h      := 0,
     xy     := [],
     files  := [],
#     max    := false,
     delta  := 0,
     ),
 rec(h      := 6,
     xy     := [1, 0],
     files  := \\a3p_files,
#     max    := false,
     delta  := 1,
     ),
 rec(h      := 6,
     xy     := [0, 1],
     files  := \\a3p_files,
#     max    := false,
     delta  := 1,
     ),
 rec(h      := 6,
     xy     := [1, 1, 0],
     files  := \\a3p_files,
#     max    := false,
     delta  := 3,
     ),
 rec(h      := 6,
     xy     := [1, 1, 1],
     files  := \\a3p_files{[2]},
#     max    := false,
     delta  := 3,
     ),
# rec(h      := 8,
#     xy     := [1, 0],
#     files  := \\a3p_files,
##     max    := false,
#     delta  := 0,
#     ),
# rec(h      := 8,
#     xy     := [0, 1],
#     files  := \\a3p_files,
##     max    := false,
#     delta  := 0,
#     ),
]);

__a3p_params :=
function(xy)
 xy := First(\\a3p_params, r -> (r.h = \\hh.h) and (r.xy = xy));
 if xy = fail then xy := \\a3p_params[1]; fi;   # default
 return xy;
end;

__a3p_file :=
function(xy, file)
 if IsZero(xy) then return file; fi;
 file := format("%0_%1_%2", file, xy[1], xy[2]);
 if IsBound(xy[3]) then file := format("%0_%1", file, xy[3]); fi;
 return file;
end;

a3p_files := xy -> List(__a3p_params(xy).files, f -> __a3p_file(xy, f));

Add(\\set_hh_list,
rec(name := "files", func := function()
 local rc, f;
 \\files_h    := [];
 \\files_quad := List(\\a3p_files);
 \\files := List(\\files);
 if (\\hh.h mod 4) = 0 then
  for f in [\\Kummer_cut + 1..16] do
   Add(\\files, format("Kummer_%0", f));
  od;
 fi;
 for rc in \\a3p_params do
  if rc.h <> \\hh.h then continue; fi;
  for f in rc.files do
   Add(\\files_h,    __a3p_file(rc.xy, f));
   Add(\\files_quad, __a3p_file(rc.xy, f));
  od;
 od;
 MakeImmutable(\\files);
 MakeImmutable(\\files_h);
 MakeImmutable(\\files_quad);
end)
);

#####################################################################
## Handling orbits of section counts
#####################################################################

## Theese MUST be overridden
## Returns the set of values taken by sections[p] where
#   sections{set} = sec (given) and Sum(sections) >= min
\\get_range := ReturnFail;

## Returns if there is at least one section as above, i.e.,
#   if \\get_range(sec, set, ?, min) <> []
#   OVERRIDE for performance!
\\has_range :=
function(sec, set, min)
 return Length(\\get_range(sec, set, Length(set) + 1, min)) > 0;
end;

## This MUST be overridden
## Must return the list of orbits of section counts
\\get_orbits := ReturnFail;

get_orbits :=
function()
 local orb, sets;
 if not IsBound(\\hh_data.orbits) then
  orb := List(\\get_orbits(), Maximum);
  SortBy(orb, o -> -o);
  sets := [1..Maximum(List(orb, Sum))];
  sets := List(sets, s -> Filtered(orb, o -> Sum(o) = s));
  MakeImmutable(sets);
  \\hh_data.orbits := sets;
 fi;
 return \\hh_data.orbits;
end;

## This can be used as \\get_range
get_range_orbits :=
function(sec, set, p, min)
 local res, orb;
 res := [];
 orb := get_orbits();
 Perform([min..Length(orb)], function(n)
   n := Filtered(orb[n], o -> o{set} = sec);
   UniteSet(res, List(n, o -> o[p]));
  end);
 return res;
end;

## This can be used as \\has_range
has_range_orbits :=
function(sec, set, min)
 local orb;
 orb := get_orbits();
 return ForAny([min..Length(orb)], function(n)
   return PositionProperty(orb[n], o -> o{set} = sec) <> fail;
  end);
end;

set_orbit_routines :=
function(fetch)
 \\get_range    := get_range_orbits;
 \\has_range    := has_range_orbits;
 \\get_orbits   := fetch;
end;

#####################################################################
test_colors :=
function(arg)
 if not IsBound(arg[1]) or not IsList(arg[1]) then arg[1] := [30..37]; fi;
 Perform(arg[1], function(c)
   fprint("\033[%0mThis is plain %0 \033[1mand this is bold %0\033[m\n", c);
  end);
end;

#####################################################################
## Exceptional divisors
#####################################################################

__print_singular    := true;    ## debug info

## Returns collections of up to max pairwise disjoint lines in mat
_disjoint_lines :=
function(mat, max)
 local res, step;

 step := function(set, next)
  local l, r, n;
  l := Length(set) + 1;
  if l > 1 then Add(res, List(set)); fi;
  if l > max then return; fi;
  set := List(set);
  while Length(next) > 0 do
   n := Remove(next, 1);
   set[l] := n;
   r := mat[n];
   step(set, Filtered(next, p -> r[p] = 0));
  od;
 end;

 res := [];
 step([], Positions(diagonal(mat), -2));
 return res;
end;

## Returns candidates for exceptional divisors (or otherwise, as suggested by h, sq)
_exceptional :=
function(rc, h, sq)
 local mat, ex, v;
 mat := rc_mat(rc);
 if (h = 3) and (sq = 0) then
  ex := [[]];
  UniteSet(ex, Combinations([2..Length(mat)], 2));
  UniteSet(ex, _disjoint_lines(mat, 9));
 else
  ex := _disjoint_lines(mat, \\hh.exceptional);
 fi;
 if __print_singular then
  fprint(" \033[32m--- found = %2\c", h, sq, Length(ex));
 fi;
 ex := _test_single_sections(rc, ex, h, sq);
 if __print_singular then
  _print(", valid = %0\c", Length(ex));
 fi;
 if IsBound(rc.kernel) then
  mat := ZeroMutable(mat[1]);
  mat[1] := h;
  Perform(rc.kernel, function(k)
    ex := Filtered(ex, function(s)
      v := List(mat);
      Perform(s, function(p) v[p] := 1; end);
      return IsInt(v*k);
     end);
   end);
   if __print_singular then
    _print(", kernel = %0\c", Length(ex));
   fi;
## rc.spec.kernel is used in Kummer to indicate that stab respects kernel!!
  if not IsBound(rc.spec) or not IsBound(rc.spec.kernel) then
   Print("\033[m\n");
   return List(ex, v -> [v]);
  fi;
 fi;
 ex := OrbitsDomain(stab(rc), ex, OnSets);
 if __print_singular then
  _print("; orbits = %0\033[m\n", Length(ex));
 fi;
 return ex;
end;

## Tries adding an exceptional divisor
exceptional :=
function(arg)
 local rc, ex, max, spec;

 rc := arg[1];
 max := 1;      ## Default to just one step
 if IsBound(arg[2]) then max := arg[2]; fi;
 if IsList(rc) then
  return sort_list(Flat(do_list(rc, r -> exceptional(r, max))));
 fi;

 if IsBound(rc.extra) then Error("!!Cannot iterate special vectors\n"); fi;
 spec := rec();
 if IsBound(rc.spec) then spec := ShallowCopy(rc.spec); fi;
 spec.h  := 0;
 spec.sq := -2;
 if (\\hh.h = 8) and not \\hh.trig and (ValueOption("special") = true) then
  spec.h  := 3;
  spec.sq := 0;
 fi;
 MakeImmutable(spec);
 ex := _exceptional(rc, spec.h, spec.sq);
 if Length(ex) = 0 then return []; fi;

 rc := ShallowCopy(rc);
 rc.spec := spec;
 if IsBound(rc.kernel) and (Length(rc.kernel) > 0) and not IsBound(spec.kernel) then
  rc.stab := GR([]);
 fi;
 _store_sections(rc, Union(ex));
 print_index("\c");
 if not rc_lines(rc) then return []; fi;
 ex := add_zz(rc, max, intersections_fiber: level := next_());
 return ex;
end;

#####################################################################
## Extensions not generated by lines
#####################################################################

_extensions :=
function(rc)
 local mat, vec, mm, dd, rk, G;

# mat := prepend_h(config(rc));
 mat := h_config(rc);
 mm := ZeroMutable(mat[1]);
 mm[1] := 1;
 mm := orthogonal_complement(mat, [mm]);
 vec := mm.vec;
 mm := mod_kernel(mm.form);
 vec := mm.vec*vec;
 rk := Length(mm.mat);
 if rk >= _max_rank then return []; fi;
 dd := discr_form(mm.mat);
 dd := Concatenation(List(dd.comp, c -> c.vectors));
 mm := lattice_extension(mm.mat, dd);
 vec := mm.vec*vec;
 dd := shortest_vectors(-mm.form, 2);
 dd.vectors := dd.vectors*vec;
 mm := PositionsProperty(dd.norms, n -> n < 2);
 dd.norms := dd.norms{mm};
 dd.vectors := dd.vectors{mm};
 Apply(dd.vectors, v -> v*mat);
 mm := PositionsProperty(dd.vectors, IsIntVec);
 dd.norms := dd.norms{mm};
 dd.vectors := dd.vectors{mm};
 mm := Set(dd.vectors, v -> Set([-1, 1], p -> Positions(v, p)));
 G := shift(rc_aut(rc), 1);
 print_index("counts = %0, rank = %1, group = %2\n",
             counts(rc), rk + 1, Size(G));
 fprint(" \033[32m--- found %0 vectors, \c", Length(mm));
 mm := List(OrbitsDomain(G, mm, OnSetsSets));
# try a root orthogonal to everything as well
 Add(mm, [[[], []]]);
 _print("%0 orbits\033[m\n", Length(mm));
 return mm;
end;

extend :=
function(rc, ex)
 local rr, s;

 rr := _make_mat(h_config(rc), [ex[2]], -2, 0);
 s := Length(rr);
 Perform(ex[1], function(p)
   rr[s][p] := -1;
   rr[p][s] := -1;
  end);
 rr := rec(vec := [], mat := rr);
 rr.G := Stabilizer(shift(rc_aut(rc), 1), ex, OnTuplesSets);
 s := rec();
 if IsBound(rc.spec) then s := ShallowCopy(rc.spec); fi;
## Will compute abstract Weyl chambers
 s.lines := false;
 MakeImmutable(s);
 rr.spec := s;
 rc_lines(rr);
 return rr;
end;

try_extensions :=
function(rc, orb)
 return do_dotted(orb, o -> extend(rc, o[1]));
end;

extensions :=
function(rc)
 local orb;
 if IsList(rc) then return do_list(rc, extensions); fi;
 orb := _extensions(rc);
 orb := try_extensions(rc, orb: level := next_());
 return orb;
end;

_select_ext :=
function(rc, list)
 local rk;
 rk := Rank(config(rc));
 return Filtered(list, function(r)
#Print(count(r), " - ", Rank(config(r)), "; ",
#      count(rc), " - ", rk, "\n");
   if count(r) <> count(rc) then return false; fi;
   if Rank(config(r)) <> rk then return false; fi;
#Print("true\n");
   return true;
  end);
end;

select_ext :=
function(rc, list)
 list := \\default_select(rc, list);
 return _select_ext(rc, list);
end;

new_ext :=
function(rc, ls)
 local res;
 res := extensions(rc);
 res := _select_ext(rc, res);
 res := saturate_list(res: select := select_ext);
# rc := saturate_list(rc);
 res := sort_list(Concatenation(ls, res));
 return res;
end;

#####################################################################
## Saving the output
#####################################################################

## sorting as in the tables
sort_key :=
function(rc)
 local res;
 res := [-count(rc)];
 if \\singular then
  Add(res, -ex_count(rc));
  if res[2] = 0 then res[2] := -infinity; fi;   # smooth first!
 fi;
 Add(res, Size(aut_graph(graph(rc))));
 return res;
end;

store :=
function(rc, name)
 local gg, G;
 gg := graph(rc);
 G := aut_graph(gg);
 gg.name := name;
 fprint(" - %0 : count = %1, group = %2\n", gg.name, counts(rc), Size(G));
 return gg;
end;

\\set_hh();


==> anc/code/hh/sd4_fiber.txt <==
# -*- GAP -*-

#####################################################################
## ~D_4 graphs
#####################################################################

\\cut         := 18;
\\pencil      := Immutable([20, 5]);
\\degree      := 6;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..6]);
\\ssecs       := Immutable([1..4]);     ## Only the first four are simple!

Append(\\validate_rec, [
#rc_quad,                           ## quad free; should be detected by rc_girth
rc_girth,                           ## no AA[4]
]);
rc_girth.min    := 5;

\\validate_set  := [
set_quad,                           ## quad free
];

\\validate_mat  := [
#ShallowCopy(rc_quad),              ## quad free; should be detected by rc_girth
ShallowCopy(rc_girth),              ## no AA[4]
];

##h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
#_d4_wanted := [, 27, 25, 27, 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
#_d4_kept   := [, 25, 24, 25, 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
##                                       27/25

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_secs   := [, 11, 11, 11,]; # 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 28, 28, 28,];# 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 26, 26, 26,];# 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

\\set_hh();

###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sd4p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sd4_fiber.txt");

#####################################################################
## Pencils of type ~D_4
#####################################################################

\\file        := "d4p";
## Do 15 and 16 separately in Kummer.txt

\\need_sections := rc -> _need_sections_default(rc) - (\\hh.single - 4);

## Recreate section list (double sections) if edge = 6 is added!
_d4p_recreate :=
function(rc, rcc, vec, edge)
 local sets;

 if edge <= 5 then
  _recreate_sections_default(rc, rcc, vec, edge);
  return;
 fi;
## Creating double sections
 sets := List(rc.sets);
 Apply(sets, function(s)
   if 0 in s then return
## To add extra check??
    combinations(Filtered(s, p -> p > 0), [0..2]);
   fi;
## ~D_4 fiber
   if Length(s) = 4 then return [[s[4] + 1]]; fi;
## ~A_5 fiber
   return [s{[1, 4]}, s{[2, 5]}, s{[3, 6]}];
  end);
 sets := List(Cartesian(sets), Concatenation);
 _store_sections(rcc, sets);
end;

\\recreate_sections := _d4p_recreate;

## Handling extra edges
\\order     := Immutable([1..Length(\\secs)]);

## Do not collect section counts
\\want_all_sections := ReturnFalse;

_d4_range :=
function(sec, set, p, min)
## Validity check
 if ForAny([2..Length(sec)], p -> sec[p] > sec[p - 1]) then return []; fi;
 min := min - Sum(sec);
 if p = 5 then return [-min..0] + \\hh.single - 4; fi;
 min := Int((min + 4 - p)/(5 - p));
 return [min..sec[p - 1]];
end;

\\get_range := _d4_range;

set_next_advanced();

###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sd5p_.txt <==
# -*- GAP -*-
Read("spencil.txt");

#####################################################################
## Pencils of type ~D_5
#####################################################################

\\cut         := 16;
\\file        := "d5p";
\\pencil      := Immutable([21, 7]);
\\degree      := 8;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..7]);
\\ssecs       := Immutable([1..4]);

Append(\\validate_rec, [
#rc_quad,                           ## quad free; should be detected by rc_girth
rc_DD,                              ## no DD[4]
rc_girth,                           ## no AA[5]
]);
rc_girth.min    := 6;
rc_DD.min       := 5;

\\validate_set := [
set_quad,                           ## quad free
];

\\validate_mat := [
#ShallowCopy(rc_quad),              ## quad free; should be detected by rc_girth
ShallowCopy(rc_DD),                 ## no DD[4]
ShallowCopy(rc_girth),              ## no AA[5]
];

## Maximal number of sections at an edge
\\max_valency := 2;

## Handling extra edges
#\\order       := \\ssecs;
\\order       := Immutable([1, 3, 4, 2]);


_d5_get :=
function()
 return OrbitsDomain(stab(\\P[21]), #Group((1,2), (1,3)(2,4)),
                     Cartesian(List(\\order, i -> [0..\\max_valency])),
                     Permuted);
end;

set_next_advanced(_d5_get);

#h:  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_wanted :=
[ , 24, 24, 24, 24, 24, 24, 24, 24, 24, 23, 23, 23, 23, 23, 23, 22, 22, 22, 21,
    21, 21, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20 ];
\\hh_kept :=
[ , 23, 23, 23, 23, 23, 23, 23, 23, 23, 22, 22, 22, 22, 22, 22, 21, 21, 21, 21,
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20 ];

\\set_hh();

########################################################

#  DD[5] + D[5] + A[6]


==> anc/code/hh/sintr.txt <==
# -*- GAP -*-

#####################################################################
## New intersection routines (intersecting sections)
#####################################################################

intersections_none :=
function(rc, ext)
 ext := Concatenation(rc.vec, ext);
 Sort(ext);
 return [ext];
end;

## This function handles intersections of new (and old) sections in add_y*
## By default, do nothing!
\\make_intersections := intersections_none;

#####################################################################
## Newly added sections are disjoint but intersect the old ones
#####################################################################

## Maximal \\th_... constant already used
__max_vec :=
function(vec)
 local max;
 max := \\th_intr;
 Perform(vec, function(v)
   v := v[Length(v)];
   if v > max then max := v; fi;
  end);
 return max;
end;

## Here, "sets" describes the intersections of "ext" (new) with "rc.vec" (old)
_make_intersections :=
function(rc, ext, sets)
 local vec, max, vv, a;

 vec := rc.vec;
 max := __max_vec(vec);
 vec := List(vec);
 ext := List(ext);
 vv := List(vec, v -> []);
 Perform([1..Length(ext)], function(n)
   if not IsBound(sets[n]) then return; fi;
   a := List(sets[n], function(s)
     max := max + 1;
     Add(vv[s], max);
     return max;
    end);
   if Length(a) > 0 then ext[n] := Concatenation(ext[n], a); fi;
  end);
 Perform([1..Length(vec)], function(n)
   if Length(vv[n]) > 0 then vec[n] := Concatenation(vec[n], vv[n]); fi;
  end);
 Append(vec, ext);
 Sort(vec);
 return vec;
end;

## This can be overridden; by default do nothing
\\intersections := function(rc, ext) return [[]]; end;

## Elements of "ext" intersect those in "rc.vec" as given by \\intersections
indersections_default :=
function(rc, ext)
 return List(\\intersections(rc, ext), p -> _make_intersections(rc, ext, p));
end;

### This can be overridden
#\\make_intersections := indersections_default;

__test_intersection := 0;       ## debug info
__count_trig_free   := 0;
Append(__debug_vars, ["__test_intersection", "__count_trig_free"]);

## Check that the new sections annihilate the kernel of mat
#   "ext" and "sets" must be two matching lists:
#   [ext1, ext2, ...] and [[set11, set12, ...], [set21, set22, ...], ...
#   so that it can be called before Cartesian(sets) is computed!
## All "ext" are processed at once to save on the preparation!
_test_intersections :=
function(rc, ext, sets)
 local mat, zero, em, ez, v, p;

 if ForAll(sets, s -> s = [[]]) then return sets; fi;   ## nothing to do
 mat := NullspaceMat(rc_mat(rc));
 if Length(mat) = 0 then return sets; fi;               ## nothing to do
 zero := ZeroMutable(mat[1]);
 zero[1] := 1;
 mat := TransposedMat(mat);
 v := [Length(rc.mat) + 1..Length(mat)];
 em := mat{v};
 if IsZero(em) then return sets; fi;                    ## nothing to do
 ez := zero{v};
 v := [1..Length(rc.mat)];
 mat := mat{v};
 zero := zero{v};
 __test_intersection := __test_intersection + Sum(sets, Length);
 Perform([1..Length(ext)], function(n)
   if Length(sets[n]) = 0 then return; fi;              ## nothing to do
   v := List(zero);
   Perform(ext[n], function(p) if p <= \\th_intr then v[p] := 1; fi; end);
   p := PROD_VECTOR_MATRIX(v, mat);
   sets[n] := Filtered(sets[n], function(s)
     v := List(ez);
     Perform(s, function(p) v[p] := 1; end);
     return IsZero(p + v*em);
    end);
  end);
 __test_intersection := __test_intersection - Sum(sets, Length);
 return sets;
end;

## We assume that all elements of "ext" have the same initial edge.
#   max(m, n) returns the range for the number of intersections of
#   an m-section with sec_n
_intersections_trig_free :=
function(rc, ext, max)
 local vec, nn, ss, ls, mx, sets;

 mx := 0;
## Triangular configurations at h = 6: may have up to one common edge
 if \\degree <= 3 then mx := 1; fi;
 vec := rc.vec;
## The edges present in vec
 nn := Set(vec, v -> v[1]);
## Elements of vec according to the edge
 ss := List(nn, n -> PositionsProperty(vec, v -> v[1] = n));
 sets := List(ext, function(v)
## Elements of vec that may intersect v
   ls := List(ss, s -> Filtered(s, n -> Length(Intersection(v, vec[n])) <= mx));
   ls := List([1..Length(nn)], n -> combinations(ls[n], max(v[1], nn[n])));
   return List(Cartesian(ls), Concatenation);
  end);
## it makes sense to check the compatibility befor the Cartesian!
 sets := _test_intersections(rc, ext, sets);
 sets := Cartesian(sets);
## This is the initial edge of (all) elements of ext
 ls := ext[1][1];
 sets := Filtered(sets, s -> ForAll([1..Length(vec)],
                    n -> Number(s, s -> n in s) <= max(vec[n][1], ls)));
 __count_trig_free := __count_trig_free + Length(sets) - 1;
 return sets;
end;

## This MUST be overridden if used:
#   mat[m][n] is the value returned by max(m, n)
\\max_intr_bound := Immutable([]);

_max_intr_mat := function(m, n) return \\max_intr_bound[m][n]; end;

## Can be used to create \\max_intr_bound
create_bounds :=
function(bounds)
 local res, d;
 res := [];
 Perform(\\secs, function(i)
   res[i] := [];
   Perform(\\secs, function(j)
     d := (i - j) mod Length(\\secs);
     if d = 0 then
      res[i][j] := [0];
     else
      res[i][j] := [0..bounds[d]];
     fi;
    end);
  end);
 MakeImmutable(res);
 return res;
end;

_intersections_mat :=
function(rc, ext)
 return _intersections_trig_free(rc, ext, _max_intr_mat);
end;

## arg[1], if given, is \\max_intr_bound
set_intersections_mat :=
function(arg)
 if IsBound(arg[1]) then \\max_intr_bound := arg[1]; fi;
 \\make_intersections   := indersections_default;
 \\intersections        := _intersections_mat;
end;

#####################################################################
## Newly added sections intersect one another
## We assume that rc.vec = []
## Triangles are not allowed unless \\degree <= 3
#####################################################################

__count_fiber       := 0;
Append(__debug_vars, ["__count_fiber"]);

## This can be used as \\make_intersections
#   All pairwise intersections of the elements of "ext"
#   We assume that rc.vec = []
#   Triangles are not allowed unless \\degree <= 3
intersections_fiber :=
function(rc, ext)
 local pp, p, vec;
 if (Length(ext) <= 1) or (rc.pp <> 0) then return [ext]; fi;
# pp := Cartesian(List([1..Binomial(Length(ext), 2)], i -> \\th_both));
 pp := Cartesian(List(Combinations(ext, 2), function(c)
   if \\degree <= 3 then return \\th_both; fi;  ## Triangles allowed
   if Length(Intersection(c)) = 0 then return \\th_both; fi;
   return \\th_false;                           ## No triangles
  end));
 vec := List(pp, function(set)
   p := \\th_intr;
   vec := List(ext, List);
   Perform(Combinations(vec, 2), function(c)
     if not Remove(set, 1) then return; fi;
     p := p + 1;
     Add(c[1], p);
     Add(c[2], p);
    end);
   Sort(vec);
   MakeImmutable(vec);
   return vec;
  end);
 __count_fiber := __count_fiber + Length(vec) - 1;
 return vec;
end;


==> anc/code/hh/spatterns.txt <==
# -*- GAP -*-

Read("ADE.txt");

## Use Shimada's list ?
\\Shimada := true;

_ceil :=
function(q)
 if IsInt(q) then return q; fi;
 return Int(q + 1);
end;

## partitions of n with exactly k parts, possibly 0
__partitions :=
function(n, k)
 local res, step, sum, max;

 step := function(v, l)
  v := List(v);
  if l > k then Add(res, v); return; fi;
  sum := n - Sum(v);
  if sum = 0 then Add(res, v); return; fi;
  max := sum;
  if l > 1 then max := Minimum(sum, v[l - 1]); fi;
  Perform([_ceil(sum/(k + 1 - l))..max], function(m)
    v[l] := m;
    step(v, l + 1);
   end);
 end;

 res := [];
 step([1..k]*0, 1);
 return res;
end;

## w-weighted partitions of n (0's allowed)
__partitions_weighted :=
function(n, w)
 local res, step, sum, max;

 step := function(v, l)
  v := List(v);
  sum := n - v*w;
  if sum = 0 then Add(res, v); return; fi;
  if l > Length(w) then return; fi;
  max := Int(sum/w[l]);
  Perform([0..max], function(m)
    v[l] := m;
    step(v, l + 1);
   end);
 end;

 res := [];
 step(w*0, 1);
 return res;
end;

_non_zero := l -> Filtered(l, n -> n <> 0);

## partitions of n with at most k parts
_partitions :=
function(n, k)
 return List(__partitions(n, k), _non_zero);
# return Filtered(Partitions(n), p -> Length(p) <= k);
end;

__A_pert :=
function(rc, data)
 local ls, d;
 ls := [1..rc.rk + 1];
 d  := (rc.rk + 1) - data.deg;
## Compute number of points that can be removed
 if \\singular then
# must have data.deg - (rc.rk + 1 - n) <> 1 and non-negative;
  ls := Filtered(ls, n -> (n >= d) and (n - d <> 1));
 else
# must have data.deg - (rc.rk + 1 - n) >= 2*n;
  ls := Filtered(ls, n -> n - d >= 2*n);
 fi;
 ls := List(ls, function(n)
## Ways to remove n points: partitions of rc.rk + 1 - n w/ up to n parts
   return _partitions(rc.rk + 1 - n, n);
  end);
 return Union(ls);
end;

__D_pert :=
function(rc, data)
 local ls, p, d, v, res, D, rp1, rp2, ap, dp;

# D-type point
 D := function(n)
  if n = 2 then return [1, 1]; fi;
  if n = 3 then return [3]; fi;
  return [16 + n];
 end;

# decorate one end
 rp1 := function(ls, func)
  ls := List(ls, l -> List(Set(l), function(s)
    v := List(l);
    v[Position(v, s)] := func(s);
    return __canonical(Flat(v));
   end));
  return List(Union(ls), _non_zero);
 end;

# decorate two ends
 rp2 := function(ls, func1, func2)
  ls := List(ls, l -> List(Combinations(l, 2), function(s)
    v := List(l);
    d := Position(v, s[2]);
    v[Position(v, s[1], d)] := func1(s[1]);
    v[d] := func2(s[2]);
    return __canonical(Flat(v));
   end));
  return List(Union(ls), _non_zero);
 end;

 ap := n -> n + 1;
 dp := n -> D(n + 2);

 ls := Cartesian([0..4], [0..rc.rk - 3]);
 p  := [4, rc.rk - 3];
## Compute numbers of points that can be removed
 ls := Filtered(ls, function(n)
   if IsZero(n) then return false; fi;
   d := p - n;                  # points left
   d := data.deg - d*[1, 2];    # degree of the poits removed
   if d < 0 then return false; fi;
   if (n[1] = 0) and not IsEvenInt(d) then return false; fi;    # must be even
   if \\singular then
    if n[1] = 0 then return d <> 2; fi;
    return d <> 1;
   else
    return d >= n*[2, 4];  # can have each degree at least 2
   fi;
  end);
 ls := List(ls, function(n)
   d := p - n;          # points left
   if d[2] = 0 then     # no double point left
    return [List([1..d[1]], i -> 1)];
   elif n[2] = 0 then   # no double point removed
    if d[1] <= 1 then return [[Sum(d)]]; fi;
    if d[1] = 2 then return [[Sum(d)], D(Sum(d))]; fi;
    if d[1] = 3 then return [D(Sum(d))]; fi;
    Error();
   fi;
   res := __partitions(d[2], n[2] + 1);  # partitions of the central part
   if d[1] = 0 then     # no other points
    return List(res, _non_zero);
   elif d[1] = 1 then
    return rp1(res, ap);        # replace one a -> a + 1
   elif d[1] = 2 then
    return Union(
        rp1(res, dp),           # one D(a + 2)
        rp2(res, ap, ap));      # two A(a + 1)
   elif d[1] = 3 then
    return Union(
        rp2(res, ap, dp),       # A(a + 1) and D(a + 2)
        rp2(res, dp, ap));      # D(a + 2) and A(a + 1)
   else
    return rp2(res, dp, dp);    # two D(a + 2)
   fi;
  end);
 return Union(ls);
end;

__E_pert :=
function(rc, data)
 local ls, mat;

 mat := rc.mat;
 ls := rc.kappa;
 ls := __partitions_weighted(data.deg, ls);
 if not \\singular then
  ls := Filtered(ls, l -> ForAll(l, n -> n > 0));
 fi;
 ls := Set(ls, l -> Positions(l, 1));
 ls := Filtered(ls, l -> Length(l) < Length(mat));
 ls := List(ls, function(l)
   if Length(l) = 0 then return []; fi;
   l := mat{l}{l};
   return id_mat(l);
  end);
 return Set(ls);
end;

## for debugging: compare __A_pert and __E_pert (guaranteed but slow)
__test_A :=
function(data)
 local res;

 if IsInt(data) then data := rec(deg := data); fi;
 return Filtered([1..18], function(rc)
   rc := \\P[rc];
   res := __E_pert(rc, data) = Set(__A_pert(rc, data), __canonical);
   fprint("rk = %0: OK = %1\n", rc.rk, res);
   return not res;
  end);
end;

## for debugging: compare __D_pert and __E_pert (guaranteed but slow)
__test_D :=
function(data)
 local res;

 if IsInt(data) then data := rec(deg := data); fi;
 return Filtered([20..35], function(rc)
   rc := \\P[rc];
   res := __E_pert(rc, data) = Set(__D_pert(rc, data), __canonical);
   fprint("rk = %0: OK = %1\n", rc.rk, res);
   return not res;
  end);
end;

__pert :=
function(rc, data)
 if rc.name = "A" then return __A_pert(rc, data); fi;
 if rc.name = "D" then return __D_pert(rc, data); fi;
 if rc.name = "E" then return __D_pert(rc, data); fi;
 Error();
end;

## Perturbations by type
__get_pert :=
function(id, data)
 if not IsBound(data.pp[id]) then
  data.pp[id] := Set(__pert(\\A[id], data), __canonical);
 fi;
 return data.pp[id];
end;

## Perturbations by Milnor
__get_num :=
function(mu, data)
 local ls;
 if not IsBound(data.num[mu]) then
  ls := Filtered([1..Length(\\P)], r -> Length(\\P[r].mat) = mu);
  data.num[mu] := Union(List(ls, id -> __get_pert(id, data)));
 fi;
 return data.num[mu];
end;

## Plane pencil list
__list_num :=
function(S, data)
 local ls;
 ls := Partitions(24 - lc(S));
 S  := _max_rank - Sum(S, s -> \\A[s].rk);
 ls := Filtered(ls, l -> Sum(l) - Length(l) < S);   # ORIGINAL rank <= 18
 Apply(ls, l -> Filtered(l, n -> n > 1));           # reducible fibers only
 return ls;
end;

## Shimada's pencil list
__list_Shimada :=
function(S, data)
 local ls;

 if not IsBound(data.ss) then
  ls := "data/Shimada.txt";
  if IsReadableFile(ls) then
   Read(ls);
   if IsBoundGlobal("Shimada") then
    ls := ValueGlobal("Shimada");
    if IsList(ls) then data.ss := ls; fi;
    UnbindGlobal("Shimada");
   fi;
  fi;
  if not IsBound(data.ss) then  # failed to load
   \\Shimada := false;
   data.get  := mu -> __get_num(mu, data);
   data.list := S  -> __list_num(S, data);
   return __list_num(S, data);
  fi;
 fi;
 ls := Collected(S);
 ls := Filtered(data.ss, l -> ForAll(ls, p -> Number(l, n -> n = p[1]) >= p[2]));
 Apply(ls, function(l)
   l := List(l);
   Perform(S, function(s) Remove(l, Position(l, s)); end);
   return l;
  end);
 return Set(ls);
end;

## perturbation data record
__new_pert :=
function(deg)
 deg := rec(deg  := deg, pp := [], num := [],
            get  := mu -> __get_num(mu, deg),
            list := S  -> __list_num(S, deg));
 if \\Shimada then
  deg.get  := mu -> __get_pert(mu, deg);
  deg.list := S  -> __list_Shimada(S, deg);
 fi;
 return deg;
end;

## convert Shimada's list to just a list of pencils
_prepare_Shimada :=
function(ls)
 local name;

 ls := List(ls, function(rc)
   rc := List(rc.ADE, function(S)
     S := List(S);
     name := Remove(S, 1);
     S := Int(S);
     if name = 'A' then return 40 + S;
     elif name = 'D' then return 56 + S;
     elif name = 'E' then return 70 + S;
     else Error(); fi;
    end);
   Sort(rc);
   return Reversed(rc);
  end);
 return ls;
end;

#############################################################
# List of combinatorial pencils
#############################################################

## Fibers that may come with s
fibers :=
function(s)
 local id, ls;

 id := rc -> [rc.rk, rc.name];

 if s > 40 then s := s - 40; fi;
 s := \\P[s];
 ls := Filtered(\\P, r -> r.deg = s.deg);
 ls := Filtered(ls, r -> id(r) >= id(s));
 SortBy(ls, id);
 ls := List(ls, r -> Position(\\P, r));
 return Immutable(ls);
end;

patterns :=
function(list)
 local deg, ls, par;

 ls := [[]];
 if IsList(list) then
  deg := Set(list, n -> \\P[n].deg);
  if Length(deg) <> 1 then Error("Inhomogeneous list\n"); fi;
  list := list + 40;
  ls := List(list, n -> Length(\\A[n].mat));
  Add(ls, 1);
  ls := __partitions_weighted(24, ls);
  ls := Filtered(ls, l -> l[1] > 0);
  Apply(ls, l -> Concatenation(List([1..Length(list)],
                                    n -> List([1..l[n]], i -> list[n]))));
  list := deg[1];
 fi;

 deg := __new_pert(list);
 list := [];
 Perform(ls, function(S)
   par := deg.list(S);
   Perform(par, function(p)
     p := List(p, deg.get);
     p := Set(Cartesian(p), l -> __canonical(Concatenation(l)));
     p := List(p, l -> Concatenation(S, l));
     UniteSet(list, p);
    end);
  end);

## Nikulin's restriction on <=16 disjoint nodes
 deg := ValueOption("Kummer");
 if not IsInt(deg) then deg := \\Kummer_cut; fi;
 ls := ValueOption("silent") <> true;
 if ls then
  fprint(">> Filtering %0 records to Kummer <= %1: \c", Length(list), deg);
 fi;
 list := Kummer_filter(list, deg);
 if ls then _print("found %0\n", Length(list)); fi;
 return list;
end;


==> anc/code/hh/spencil.txt <==
# -*- GAP -*-
Read("sbase.txt");

#####################################################################
## Adding sections to a pencil
## Typical processing:
# Read("s**p_.txt");    # read the parameter file
# pp := init_pencils();
# FOUND := add_sections(pp);
# save_sing(pp);
#####################################################################

## This MUST be overridden
extra_edges_default :=
function(rc, vec, level)
 vec.max := 0;
end;

## This function MUST set vec.max: the maximal number of edges to be added
#  May also set
#   vec.self := true:   the record is carried over to the next step
#   vec.last := true:   last step, turn off safe mode/next collection
\\extra_edges  := extra_edges_default;

#### Used to detect bad records
## MUST be overridden
\\need_sections := rc -> 0;

#####################################################################
## New record format
#####################################################################

__edge := level -> \\secs[\\order[level]];

__stab :=
function(rc, level)
 return Stabilizer(stab(rc), \\secs{\\order{[1..level]}}, OnTuples);
end;

## This can be overridden
\\created   := ReturnTrue;

## Save the full group just in case
\\G := TrivialGroup(IsPermGroup);

create :=
function(S)
 local res, pp, ss;

 res := rec();
 if IsRecord(S) then res := S; S := res.S; fi;

 res.mat  := [[\\hh.h]];
 res.vec  := [];
 res.sets := [];
 res.part := [];
 res.G    := [];
 res.S    := S;
 res.h    := \\hh.h;

 pp := 1;
 Perform(S, function(n)
   res.mat := DirectSumMat(res.mat, \\A[n].mat);
   Add(res.sets, [1..Length(\\A[n].mat)] + pp);
   pp := pp + Length(\\A[n].mat);
  end);
 Perform(Reversed(Set(S)), function(s)
   pp := Positions(S, s);
   ss := res.sets{pp};
   Append(res.G, shift(GeneratorsOfGroup(stab(\\A[s])), ss[1][1] - 1));
   Append(res.G, _sym(ss));
   ss := Union(ss);
   if (s = S[1]) and (\\2 > 1) then SubtractSet(ss, (res.sets[1])); fi;
   Add(res.part, ss);
   Perform(pp, function(i)
     ss := res.sets[i]{\\A[s].single};
     if not IsBound(\\A[s].kappa) then ss := Concatenation([0], ss); fi;
     res.sets[i] := ss;
    end);
  end);

 put(res.mat, 1, [2..Length(res.mat)]);
 res.part := Filtered(res.part, p -> Length(p) > 1);
 SortParallel(List(res.part, Length), res.part);
 if Length(res.part) <= 1 then Unbind(res.part); else MakeImmutable(res.part); fi;
 _set_safe(res);
 res.G := GR(res.G);
 \\G := res.G;
 if (\\2 > 1) then res.G := Stabilizer(res.G, \\2); fi;

 MakeImmutable(res.sets);
 MakeImmutable(res.vec);
 MakeImmutable(res.mat);
 MakeImmutable(res.S);
 \\created(res);
 return res;
end;

## The actual creation; can be overridden
create_sections_default :=
function(rc)
 local sec;
 sec := List(rc.sets);
 sec[1] := [\\2];
 sec := Cartesian(sec);
 sec := List(sec, v -> Filtered(v, i -> i > 0));
 return sec;
end;

\\create_sections := create_sections_default;

## By default, copy the valid sections and sets from "rc",
#   changing the first edge to "edge"
_recreate_sections_default :=
function(rc, rcc, vec, edge)
 local sec;
 sec := List(get_sections(rc), function(v)
   v := List(v);
   v[1] := edge;
   return v;
  end);
 _store_sections(rcc, sec);
 rcc.pool := List(rc.pool);
end;

## Copying/creating sections for the new records; can be overridden
\\recreate_sections := _recreate_sections_default;

## In this version, rc.pp stores "dummy" sections
__new_rc :=
function(rc, vec, level)
 local rcc;

 rcc := rc_copy(rc);
 rcc.vec := vec;
 if IsRecord(vec) then
  rcc.vec := vec.vec;
## copy dummy sections
  if IsBound(vec.pp) then rcc.pp := vec.pp; fi;
 fi;
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 rcc.G := __stab(rc, level);
 if rc_lines(rcc: level := 0) then
  if _rank(vec) <> _rank(rcc) then Error("!!Rank mismatch\n"); fi;
  \\recreate_sections(rc, rcc, vec, __edge(level));
 fi;
 return rcc;
end;

#####################################################################
## Validation
#####################################################################

## Checks if there is at least one section
\\no_sections   := false;
## Checks if there are extra (implicit) fibers
\\no_fibers     := true;

__spencil_count_sections    := 0;   ## section errors
__spencil_count_fibers      := 0;   ## fiber errors
__spencil_count_virtual     := 0;   ## #{times vertual sections are used}
__spencil_count_self        := 0;   ## #{times rc.self is set}
__spencil_count_last        := 0;   ## #{times rc.last is set}
Append(__debug_vars, ["__spencil_count_sections",
                      "__spencil_count_fibers",
                      "__spencil_count_virtual",
                      "__spencil_count_self",
                      "__spencil_count_last"]);

_rc_prepare_pencil :=
function(rc)
 local mat, max;

 mat := last_left();
 mat := mat{[Length(rc.mat)..Length(mat)]};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 rc.double := [];
 max := Length(rc.mat);
 if Length(rc.sets) > 1 then
  max := First(rc.sets[2], i -> i > 0) - 1;
 fi;
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   if Length(Intersection(s, rc.sets[1])) > 1 then
    Add(rc.double, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));
end;

_rc_validate_pencil :=
function(rc)
 _rc_prepare_pencil(rc);
 if BYPASS then return true; fi;

## Checks if the pencil has any sections
 if \\no_sections and (Length(rc.sections) > 0) then
  __spencil_count_sections := __spencil_count_sections + 1;
  err_(err_Sections, rc);
  return false;
 fi;

## Checks if the pencil has extra (implicit) fibers
 if \\no_fibers and (Length(rc.fibers) > 0) then
  __spencil_count_fibers := __spencil_count_fibers + 1;
  err_(err_Fiber, rc);
  return false;
 fi;

 if __invalid_list(rc, \\validate_rec) then return false; fi;

 return true;
end;

rc_validate := _rc_validate_pencil;

#####################################################################
## Collecting found information
#####################################################################

## Sections and dummy sections
__edges :=
function(rc)
 local res;
 res := Set(rc.vec, v -> v[1]);
## these are dummy sections
 if IsBound(rc.pp) then UniteSet(res, rc.pp); fi;
 return res;
end;

__vsecs :=
function(rc)
 local res;
 res := List(\\secs, n -> Number(rc.vec, s -> s[1] = n));
## these are dummy sections
 if IsBound(rc.pp) then
  res := res + List(\\secs, n -> Number(rc.pp, s -> s = n));
 fi;
 return res;
end;

## These can be overridden
_need_sections_default  := rc -> \\lines_wanted - Length(rc.mat) + 1;
\\need_sections         := _need_sections_default;

_select_next_default :=
function(rc, dest, level)
 local min, r;
 min := \\need_sections(rc);
 r := Length(\\ssecs);
 return function(rc, ss)
   ss := ss{\\ssecs};
## Not enough sections at a_1, which MUST be absolute maximal
   if r*ss[1] < min then return false; fi;          ## Can keep going
## a_1 is not maximal
   if ss[1] < Maximum(ss) then return false; fi;    ## Just a wrong embedding
## all numbers at a_i are the same; hence, MUST add at a_1
   if Length(Set(ss)) = 1 then return false; fi;    ## Keep running edge \\2
   return true;
  end;
end;

\\select_next := _select_next_default;

\\want_all_sections := _submax;

## level < 1 turns selection off
_do_select_next :=
function(rc, dest, level)
 local ss, select, _secs, _all;

 if level < 1 then return ReturnTrue; fi;       ## No check at all
 _secs := secs;                                 ## Check all sections
 if _safe(rc) then _secs := __vsecs; fi;        ## Explicit sections only
 select := \\select_next(rc, dest, level);
 _all := \\want_all_sections;
 if level >= (Length(\\order) - 1) then         ## Do not collect sections
  _all := ReturnFalse;
 fi;
 return function(rr, list)
   Perform(list, function(r)
     if _is_max(r) then return; fi;             ## Do not collect maximal rank
     ss := _secs(r);            ## Selection is based on EXPLICIT sections!
     if select(r, ss) then      ## Avoid using rr here as it is unpredictable
      if \\want_all_sections(r) then r.override := true; fi;
      AddSet(dest.next, rec(vec := r.vec,       ## ORIGINAL vectors
                            secs := secs(r),    ## stored are ALL sections
                            rk := rank(r),      ## rank
                            edge := __edge(level)));    ## edge used
     fi;
    end);
  end;
end;

_select_next :=
function(rc, dest, level)
 local _pr, ss, select;

 _pr := _print_BYPASS;
 select := _do_select_next(rc, dest, level);
 return function(rr, list)
   select(rr, list);        ## select for next levels BEFORE no_bypass!
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(dest.counts, counts(list));
   list := Filtered(list, \\keep_record);
   return list;
  end;
end;

__sample := rc -> rec(vec := rc.vec, counts := counts(rc), rk := rank(rc));

__collect_samples :=
function(rc, ls)
 if not IsBound(rc.samples) then rc.samples := []; fi;
 UniteSet(rc.samples, Set(ls, __sample));
end;

__collect_next :=
function(G, ls)
 local l, rc, id;

 id := function(rc)
## these are dummy sections
  if IsBound(rc.pp) then return Concatenation(-rc.pp, rc.vec); fi;
  return rc.vec;
 end;

 ls := List(Set(ls, id), function(vec)
   l := Filtered(ls, r -> id(r) = vec);
   rc := l[1];
   l := List(l, r -> r.secs);
   l := Concatenation(List(l, function(s)
     if IsList(s[1]) then return s; fi;
     return [s];
    end));
   l := Set(Orbits(shift(G, -1), l, Permuted), Maximum);
   rc.secs := Reversed(l);
   return rc;
  end);
 SortBy(ls, r -> [_rank(r), __vsecs(r)]);
 return ls;
end;

_collect_safe :=
function(rc, dest, level, ls)
 local skip;
## Collect next first, no embeddings required
 _do_select_next(rc, dest, level)(rc, ls);
 skip := IdFunc;
#### Filter those with a rank increase; others have been collected earlier
## if level > 0 then skip := _skip_corank(dest, true); fi;
### level = 0 turns off the collection of bad records
# ls := do_saturate(ls, skip, _select_next(rc, dest, 0));
## Filter those with a rank increase; others have been collected earlier
 if level > 0 then skip := _skip_corank(dest, true); fi;
 ls := do_saturate(ls, skip, _select_next(rc, dest, level));
 Perform(ls, function(r) Unbind(r.override); end);
 return ls;
end;

_collect_plain :=
function(rc, dest, level, ls)
## Collect bad records using embeddings
 ls := saturate_list(ls: select := _select_next(rc, dest, level));
 return ls;
end;

## Collecting the results:
#  - rc     - the base record: storage and parameters
#  - G      - (optional) group to sort bad section lists
#  - dest   - (optional) the storage for "next" (if different from rc)
#  - level  - the current level (level = 0 turns off rank filter)
#  - list   - the list to be processed
## If dest.self > 0, it is re-added to its own "next" list
_collect_results :=
function(arg)
 local rc, G, dest, level, ls;

 rc := Remove(arg, 1);
 G := rc.G;
 if IsBound(arg[1]) and IsGroup(arg[1]) then G := Remove(arg, 1); fi;
 dest := rc;
 if IsBound(arg[1]) and IsRecord(arg[1]) then dest := Remove(arg, 1); fi;
 level := 1;
 if IsBound(arg[1]) and IsInt(arg[1]) then level := Remove(arg, 1); fi;
 if Length(arg) <> 1 then Error("!!Wrong arguments??\n"); fi;
 ls := arg[1];
 if not IsBound(dest.counts) then dest.counts := []; fi;
 if not IsBound(dest.next) then dest.next := []; fi;
# if Length(ls) = 0 then return ls; fi;

 if Length(ls) > 0 then
  if _safe(rc) then
   ls := _collect_safe(rc, dest, level, ls);
  else
   ls := _collect_plain(rc, dest, level, ls);
  fi;
 fi;
## Do not collect or process bad records
 if IsBound(dest.last) and (dest.last = true) then
  dest.next := [];
 else
  dest.next := __collect_next(G, dest.next);
 fi;
## Carry over to the next step, even if last is set!
 if IsBound(dest.self) and (dest.self > 0) then
#  rec(vec := r.vec, secs := ss, rk := rank(r), edge := edge)
  G := ShallowCopy(dest);
  G.edge := __edge(level);
  G.self := G.self - 1;
  Unbind(G.max);
  Unbind(G.next);
  dest.next := Concatenation([G], dest.next);
 fi;
 if IsBound(dest.FOUND) then Append(ls, dest.FOUND); fi;
 __collect_samples(rc, ls);
 return ls;
end;

#####################################################################
## Test sets of extra sections: intersections allowed!
#####################################################################

__print_edges := true;     ## debug info
__print_secs  := true;     ## debug info

\\sec_format := IdFunc;
\\sec_format := sec -> sec{\\ssecs};

_print_edges :=
function(rc, vec, level)
 local _pr, cl, _cl, _clrs;

 _pr := l -> format("[ %0 ]",
                JoinStringsWithSeparator(List(\\sec_format(l), String), " "));

 cl := function(n)
  if n = _cl then return ""; fi;
  _cl := n;
  return _clrs[n];
 end;

 _clrs := ["\033\m", "\033[32m", "\033[31m"];
 _cl := 1;

 if __print_edges then
  fprint(" %2--- edge = %0, exp = %1;",
         __edge(level), _pr(__vsecs(vec)), cl(2));
  if vec.max > 0 then
   _print(" max = %0", vec.max);
   if IsBound(vec.min) then
#    _print(", min = %0 (%1)", vec.min, vec.rmin);
    _print(", min = %0", vec.min);
   fi;
  else
   _print("%1 max = %0", vec.max, cl(3));
  fi;
  if IsBound(vec.self) then
   _print(",%1 self = %0", vec.self, cl(3));
  fi;
  if IsBound(vec.last) then
   _print(",%1 last = %0", vec.last, cl(2));
  fi;
  _print("%0\n", cl(1));
 fi;
 if __print_secs then
  fprint(" \033[32m--- secs = %0 (+%1 secs), rk = %2\033[m\n",
      JoinStringsWithSeparator(Set(vec.secs, _pr), " "),
      \\need_sections(rc), _rank(vec));
 fi;
end;

## Do not keep sections if rank does not improve (safe mode only)
## Just keep dummies in vec.pp
__collect_dummy :=
function(rc, vec, edge, ls)
 local rk;

 if Length(ls) = 0 then return ls; fi;
 rk := Set([rank(rc), _max_rank + 1]);
 if not ForAll(ls, r -> r.rk in rk) then return ls; fi;
 __spencil_count_virtual := __spencil_count_virtual + Length(ls);
 Perform(ls, function(v)
   v.pp := [];
   if IsBound(vec.pp) then v.pp := List(vec.pp); fi;
   Append(v.pp, List(Filtered(v.vec, u -> u[1] = edge), u -> edge));
   MakeImmutable(v.pp);
   v.vec := vec.vec;
  end);
 ls := __collect_next(rc.G, ls);
 if __print_edges then
  fprint(" \033[32m=== excluding edge = %0\033[m\n", edge);
 fi;
 return ls;
end;

_add_ss :=
function(rc, vec, level)
 local res, rcc, rk, last;

#  The edge is last to be added: turn off "safe" and "next" collection
 last := IsBound(vec.last) and (vec.last = true);
 rk   := false;
 res  := [];
 if vec.max > 0 then
  print_index("[ edge = %0 ] \c", __edge(level): level := next_(-2));
  rcc := __new_rc(rc, vec, level);
  if last then rcc.safe := false; fi;
  rk  := _safe(rcc);
  res := add_yy(rcc, vec.max);
 fi;
 _list_index := [0, 0];
 res := _collect_results(rc, __stab(rc, level), vec, level, res);
 if rk = true then
  vec.next := __collect_dummy(rcc, vec, __edge(level), vec.next);
 fi;
 return res;
end;

add_ss :=
function(rc, ls, level)
 local res;

 res := do_list(ls, function(vec)
## This MUST set vec.max; may also set vec.self and/or vec.last
   \\extra_edges(rc, vec, level);
   _print_edges(rc, vec, level);
   res := _add_ss(rc, vec, level: level := next_());
   UniteSet(rc.counts, vec.counts);
## Next level
   if Length(vec.next) > 0 then
    fprint("\033[36;1m >> Level %0 [ edge = %1 ]\033[m %2\n",
           level + 1, __edge(level + 1), _rk_str(vec.next));
    Append(res, add_ss(rc, vec.next, level + 1: level := next_()));
   fi;
   return res;
  end);
 res := sort_list(res);
 return res;
end;

_print_set :=
function(S)
 fprint("## S = %0    (%1 fibers) \n", _str_set(S), lc(S));
end;

## Initialize and test the record
\\test_function := ReturnTrue;
## Number of steps for the first phase
\\max_steps     := rc -> \\max_valency;
## Initialize the processing
\\init_sections := ReturnTrue;

err_Skipped     := Immutable("**Skipped\n");

## This is the main function to be called:
#   - runs all steps
#   - collects intermediate information in rc
add_sections :=
function(rc)
 local res, t;

 if IsList(rc) then return flat_sorted(rc, add_sections); fi;

## Try if there can be at least one section
 rc := \\test_function(rc);
 if IsBound(rc.error) then return []; fi;

 t := Runtime();
 res := [];
 Unbind(rc.next);
 \\init_sections(rc);
## Maximal number of steps at Level 1
 rc.steps := \\max_steps(rc);
## Level 1
 if rc.steps < 0 then
  err_(err_Skipped, rc);
 else
  res := add_xxx(rc, rc.steps);
 fi;
 res := _collect_results(rc, 1, res);
 res := sort_list(res);
 Unbind(rc._unpacked);
 Unbind(rc._action);
 _print_counts(rc, t);
 rc.phase := 2;
 if Length(rc.next) > 0 then
#Error();
  t := Runtime();
  _print_next(rc.next, format("(need %0 sections)", \\need_sections(rc)));
  Append(res, add_ss(rc, rc.next, 2));
  res := sort_list(res);
  _print_counts(rc, t);
 fi;
 rc.phase := 3;
 clear_pool(rc);
 return res;
end;

#####################################################################
## Test input
#####################################################################

### Test a naked pencil S
#test_pencil :=
#function(S)
# local rc, _err;
#
# if IsRecord(S) then return S; fi;
# print_bar();
# rc := create(S);
# _print_set(rc.S);
# _err := ERRORS;
# _err := ERRORS;
# ERRORS := [];
# is_K3_verbose(rc);
# rc.ERRORS := ERRORS;
# ERRORS := Union(_err, ERRORS);
# return rc;
#end;

## Test a pencil S with at least one section
test_section :=
function(S)
 local rc, rk, _err;

# if IsRecord(S) then return S; fi;
 print_bar();
 if IsRecord(S) and IsBound(S.phase) and (S.phase >= 0) then
  rc := S;
 else
  rc := create(S);
 fi;
 _print_set(rc.S);
 if IsBound(rc.phase) and (rc.phase >= 1) then
  if IsBound(rc.error) then err_(rc.error); fi;
  return rc;
 fi;
 _err := ERRORS;
 ERRORS := [];
 S := [];
 if rc_lines_mat(rc) then
  S := add_x1(rc, true);
  if Length(S) = 0 then
   err_(err_No_Sect, rc);
  else
   fprint(" >> Found %0 sections\n", Length(S));
#   fprint(" \033[36m>> Found %0 sections\033[m\n", Length(S));
  fi;
 fi;
 rc.ERRORS := ERRORS;

 ERRORS := Union(_err, ERRORS);
 if not IsBound(rc.error) then
  rk := rank(rc);
  S := Filtered(S, r -> rank(r) = rk);
 fi;
# e = 0 collects everything, not only maximal rank!
 S := _collect_results(rc, 0, S);
 if Length(S) > 0 then rc.FOUND := sort_list(S); fi;
 rc.phase := 1;
 return rc;
end;

\\test_function := test_section;

test_sections :=
function(list)
 Apply(list, \\test_function);
# return Filtered(list, r -> not IsBound(r.error));
end;

#####################################################################
## Initializing
#####################################################################

_create_pencils :=
function(arg)
 local res;
 fprint(">> Pencils for %0 cut at %1\n", _str_set(\\pencil + 40), \\cut);
 res := itemize(patterns(\\pencil), \\cut);
 Perform(res, function(ls)
   Apply(ls, S -> rec(S := S));
  end);
 return res;
end;

init_pencils := _create_pencils;

#####################################################################
## Saving results
#####################################################################

\\spencil_saved :=
[ "steps", "S", "biquad", "K3", "error", "counts", "ERRORS", "time",
  "next", "samples" ];

\\save_data := rc -> copy_fields(rc, \\spencil_saved);
#function(ls)
# if IsList(ls) then return List(ls, \\save_data); fi;
# return copy_fields(ls, \\spencil_saved);
#end;

#####################################################################
## Analizing results
#####################################################################

collect_bad_secs :=
function(rc)
 if IsList(rc) then return Union(List(rc, collect_bad_secs)); fi;
 return Union(List(rc.next, r -> r.secs));
end;

find_bad_secs :=
function(rc, secs)
 if IsList(rc) then return Flat(List(rc, r -> find_bad_secs(r, secs))); fi;
 return Filtered(rc.next, r -> secs in r.secs);
end;

depth :=
function(rc)
 if Length(rc.next) = 0 then return 0; fi;
 return Maximum(List(rc.next, depth)) + 1;
end;

#####################################################################
## New advanced extra edges handling
#####################################################################

## Currently this works in safe mode only
_get_min_max :=
function(rc, vec, level)
 local eg, rg, set, sec, min;
 min := \\need_sections(rc);
 set := \\order{[1..level - 1]};
 sec := __vsecs(vec);
 eg  := \\order[level];
 rg  := \\get_range(sec{set}, set, eg, min);
 if Length(rg) = 0 then
## Cannot go any further
  vec.max := -1;
  return rg;
 else
## Set the range
  vec.max := Maximum(rg);
  vec.min := Minimum(rg);
 fi;
 set := Set(vec.secs, s -> s[eg]);
## Adjust the minimum by whatever can be present in the saturation
 vec.rmin := vec.min - MaximumList(set, sec[eg]);
 return rg;
end;

_last_extra_edge_default :=
function(rc, vec, level)
## Carry over to the next step as well
 if vec.min <= 0 then
  vec.self := 1;
  __spencil_count_self := __spencil_count_self + 1;
 fi;
## Last edge; override safe and turn off further collection
 if (level >= Length(\\order)) or ((vec.rmin > 0) and _submax(vec)) then
  vec.last := true;
  __spencil_count_last := __spencil_count_last + 1;
  Unbind(vec.self);
 fi;
end;

\\skip_extra_edge := ReturnFalse;   ## \\skip_extra_edge(rc, vec, level);
\\last_extra_edge := _last_extra_edge_default;

## This can be used as \\extra_edges
extra_edges_advanced :=
function(rc, vec, level)
 local rg;

 if \\skip_extra_edge(rc, vec, level) then return; fi;
 rg := _get_min_max(rc, vec, level);
## Nothing can be added
 if vec.max < 0 then return; fi;
 \\last_extra_edge(rc, vec, level);
end;

## This can be used as \\select_next
select_next_advanced :=
function(rc, dest, level)
 local set, min, r;
 if level >= Length(\\order) then return ReturnFalse; fi;   ## Nothing to add
 min := \\need_sections(rc);
 set := \\order{[1..level]};
 r := Length(\\ssecs);
 return function(rc, ss)
## Fast check first!
   if r*ss[1] < min then return false; fi;          ## Can keep going
   return \\has_range(ss{set}, set, min);
  end;
end;

## Set all "advanced" hooks
set_next_advanced :=
function(arg)
 \\select_next  := select_next_advanced;
 \\extra_edges  := extra_edges_advanced;
 if IsBound(arg[1]) and IsFunction(arg[1]) then
  set_orbit_routines(arg[1]);
 fi;
end;

#####################################################################
## Testing combinatorial sections
#####################################################################

## Combinatorial combinations of sections that do not change the type
combinatorial_sections :=
function(S)
 local rc, sec, res, orb, _2, test, test_c;

 test := function(v)
  rc.vec := v;
  v := rc_mat(rc);
  return _rc_kind(v{[2..Length(v)]}{[2..Length(v)]}) = S;
 end;

 test_c := function(v, intr)
  v := List(v, u -> [u]);
  if intr then Perform(v, function(u) Add(u, \\th_intr + 1); end); fi;
  return test(v);
 end;

 _2 := \\2;
 \\2 := 0;
 rc := create([S + 40]);
 fprint(">> Created %0: \c", _str_set(rc.S));
 res := rec(S := rc.S);
 if not rc_lines(rc) then
  res.error := rc.error;
  return res;
 fi;
 if _rc_kind(rc) <> S then Error("!!Kind mismatch\n"); fi;

 sec := [2..Length(rc.mat)];
 orb := OrbitsDomain(rc.G, sec);
 orb := Filtered(orb, o -> test_c([o[1]], false));
 sec := Union(orb);
 res.1   := List(orb, Minimum);
 res.sec := sec;
 fprint(" - single sections:    %0, all = %1\n", res.1, sec);

 orb := Combinations([2..Length(rc.mat)], 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 orb := Filtered(orb, o -> test([o[1]]));
 res.double := List(orb, Minimum);
 fprint(" - double sections:    %0\n", res.double);

 orb := UnorderedTuples(sec, 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 res.2 := List(Filtered(orb, o -> test_c(o[1], false)), Minimum);
 fprint(" - disjoint pairs:     %0\n", res.2);
 res.x := List(Filtered(orb, o -> test_c(o[1], true)), Minimum);
 fprint(" - intersecting pairs: %0\n", res.x);

 orb := UnorderedTuples(sec, 3);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 res.3 := List(Filtered(orb, o -> test_c(o[1], false)), Minimum);
 fprint(" - disjoint triples:   %0\n", res.3);

 \\2 := _2;
 return res;
end;

#####################################################################
## Recreating saved samples
#####################################################################

recreate_samples :=
function(rc)
 local res, rr;

 if IsList(rc) then return do_list(Flat(rc), recreate_samples); fi;

 if not IsBound(rc.samples) then return []; fi;
 res := rc.samples;
 if Length(res) = 0 then return res; fi;
 return do_dotted(res, function(s)
   rr := rc_copy(rc);
   rr.vec := s.vec;
   rc_lines(rr);
   return rr;
  end);
end;


==> anc/code/hh/spent.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sa4_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_4
#####################################################################

\\file        := "pent";

## Intersections of sections
\\create_sections := _sections_mat;     ## the matrix is set in "sa4_fiber.txt"
\\create_fibers   := _fibers_quad_free;

## Creating a pent record from [a, b, c; r]
pent :=
function(arg)
 local rc;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 Perform([1..4], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[4] := Minimum(arg{[1, 3, 4]});

 rc := rec(mat := _prepend_h(At(4)), pp := 1,
           sets := List([1..5], i -> []),
           G := shift(DihedralGroup(IsPermGroup, 10), 1));
 _set_safe(rc);
 Perform([1, 2], function(n)
   rc.vec := List([1..arg[n]], i -> [n + 1]);
   next_spec(rc);
  end);
 rc.vec := List([1..arg[3]], i -> [4]);
 Perform([1..arg[4]], function(i) rc.vec[i] := [4, rc.sets[1][i]]; end);
 Sort(rc.vec);
 next_spec(rc);
 return rc;
end;

\\create := pent;

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_smart();

## Parameters to process
_pent_params :=
function(arg)
 local orb, min;

 min := \\min_lines;
 if IsBound(arg[1]) then min := Maximum(1, arg[1]); fi;
 orb := get_orbits();
 orb := Concatenation(orb{[min..Length(orb)]});
 orb := Set(orb, o -> o{[1..3]});
 return List(Reversed(orb), spec_data_append);
end;

\\params := _pent_params;


==> anc/code/hh/squad.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sa3_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_3
#####################################################################

# pp := init_spec();
# FOUND := do_fibers(pp);
# save_sing(pp);

#####################################################################
## For sextics:

# set_hh(6);
# pp := init_spec();
# FOUND := do_fibers(pp);
# save_sing(pp);

# set_hh(6: biquad);
# pp := init_spec([1, 0]);      # \\min_lines = 21
# FOUND := do_fibers(pp);
# save_sing(pp);
# pp := init_spec([0, 1]);      # \\min_lines = 21
# FOUND := do_fibers(pp);
# save_sing(pp);
# pp := init_spec([1, 1, 0]);   # \\min_lines = 21
# FOUND := do_fibers(pp);
# save_sing(pp);

## Do NOT need to run   pp := init_spec([1, 1, 1]);     !!!

###################################################################

\\file          := "quad";

## Always allow non-disjoint fibers
\\max_corank    := infinity;

## Intersections of sections
\\create_sections := _sections_mat;     ## the matrix is set in "sa3_fiber.txt"
\\create_fibers   := rc -> _fibers_max_quad(rc, [0..\\hh.biquad + 2]);

### Creating a quad record from [a, b; r, s, t]
#6biquad :=
#function(pat)
# local rc, mat, G, ss, p, q, stab;
##Print(pat, "\n");
# rc := rec(sets  := [[1..pat[1]], [1 + pat[1]..pat[2] + pat[1]], [], []],
#           pp    := 3,
#           safe  := true,
#           vec   := [],
#           phase := 0,
#           );
#
# stab := function()
#  G := Stabilizer(G, Union(List(ss, s -> s[1])), OnSets);
#  G := Stabilizer(G, Union(List(ss, s -> s[2])), OnSets);
#  G := Stabilizer(G, Union(List(ss, Flat)), OnSets);
#  G := Stabilizer(G, List(ss, Flat), OnSetsSets);
# end;
#
# rc.sets := MakeImmutable(rc.sets + 7);
# mat := DirectSumMat(At(3), DiagonalMat(List([1..pat[1] + pat[2] + 2], i -> -2)));
# mat := prepend_h(mat);
# put(mat, [2, 4], 6);
# put(mat, [3, 5, 6], 7);
# put(mat, 2, rc.sets[1]);
# put(mat, 3, rc.sets[2]);
# G := List(rc.sets, s -> GeneratorsOfGroup(SymmetricGroup(s)));
# G := Group(Concatenation(G));
# ss := List([1..pat[3]], i -> [7 + i, pat[1] + 7 + i]);
# Perform(ss, function(s) put(mat, s[1], s[2]); end);
# G := Stabilizer(G, Union(ss), OnSets);
# G := Stabilizer(G, ss, OnSetsSets);
##Print(Size(G), "\n");
# p := 7 + pat[3];
# ss := List([1..pat[4]], i -> [2*i - 1 + p, 2*i + p]);
# ss := List(ss, s -> [s, s + pat[1]]);
# Perform(ss, function(s) put(mat, s[1], s[2]); end);
## G := Stabilizer(G, Union(List(ss, Flat)), OnSets);
# stab();
##Print(Size(G), "\n");
# p := 7 + pat[3] + 2*pat[4];
# ss := List([1..pat[5]], i -> [2*i - 1 + p, 2*i + p]);
# ss := List(ss, s -> [s, s + pat[1]]);
# Perform(ss, function(s)
#   put(mat, s[1][1], s[2]);
#   put(mat, s[1][2], s[2][1]);
#  end);
# stab();
## G := Stabilizer(G, Union(List(ss, Flat)), OnSets);
# G := Stabilizer(G, List(ss, Flat), OnSetsTuples);
##Print(Size(G), "\n");
# p := 7 + pat[3] + 2*pat[4] + 2*pat[5];
# q := p + pat[1];
# ss := List([1..pat[6]], i -> [[2*i - 1 + p, 2*i + p], [i + q]]);
# Perform(ss, function(s) put(mat, s[1], s[2]); end);
# stab();
# p := 7 + pat[3] + 2*pat[4] + 2*pat[5] + 2*pat[6];
# q := 7 + pat[3] + 2*pat[4] + 2*pat[5] + pat[6] + pat[1];
# ss := List([1..pat[7]], i -> [[i + p], [2*i - 1 + q, 2*i + q]]);
# Perform(ss, function(s) put(mat, s[1], s[2]); end);
# stab();
# rc.G   := G;
# rc.mat := mat;
# return rc;
#end;

## Creating a quad record from [a, b; r]
quad :=
function(arg)
 local rc, vv, xy, n;

 arg := List(arg);
 if (Length(arg) = 1) and IsList(arg[1]) then arg := List(arg[1]); fi;
# if (\\hh.h = 6) and (\\hh.biquad = 1) then return 6biquad(arg); fi;
 if IsBound(arg[1]) and IsList(arg[1]) then
  xy := _adjust_xy_biquad(Remove(arg, 1));
 fi;
 Perform([1..3], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[3] := Minimum(arg{[1..3]});

 rc := rec(mat := _prepend_h(At(3)), pp := 1,
           sets := List([1..4], i -> []),
           G := shift(DihedralGroup(IsPermGroup, 8), 1));
 _set_safe(rc);
 if IsBound(xy) then
  if xy[1] <> xy[2] then rc.G := Stabilizer(rc.G, [2, 4], OnSets); fi;
  rc.vec := List([1..xy[1]], i -> [2, 4]);
  vv := List([1..xy[2]], i -> [3, 5]);
  if IsBound(xy[3]) then
   if xy[3] = 1 then
    n := \\th_intr;
    Perform(rc.vec, function(u)
      Perform(vv, function(v)
        n := n + 1;
        Add(u, n);
        Add(v, n);
       end);
    end);
   elif xy[3] <> 0 then
    Error("!!Unsupported paramentr\n");
   fi;
  fi;
  Append(rc.vec, vv);
  _a3p_set_xy(rc, xy, false);
  _rc_finalize(rc);
 fi;
 rc.vec := List([1..arg[1]], i -> [2]);
 next_spec(rc);
 if IsBound(xy) then return rc; fi;     ## Skip other fibers
 rc.vec := List([1..arg[2]], i -> [3]);
 Perform([1..arg[3]], function(i) rc.vec[i] := [3, rc.sets[1][i]]; end);
 Sort(rc.vec);
 next_spec(rc);
 return rc;
end;

\\create := quad;

## Parameters with a biquad
_biquad_params :=
function(xy)
 local max;
 xy := _adjust_xy_biquad(xy);
 _a3p_params(xy);
 _a3p_file(xy, "quad");
 max := xy{[1, 2]};
 max := (\\hh.single - 2) - Concatenation(max, max);
 a3_sym(stab(\\P[3]));
## There seems to be no need in this as we consider both possibilities separately!!
# if xy[1] <> xy[2] then
### Symmetry is broken
#  a3_sym(Stabilizer(_a3_sym, [1, 3], OnSets));
# fi;
 _a3p_orbits(max);
 max := \\get_range([], [], 1, \\min_lines - Sum(xy{[1, 2]}));
 return List(Reversed(max), function(n)
   n := Concatenation([xy], [n]);
   MakeImmutable(n);
   return rec(name := n, phase := 0, data := [n]);
  end);
end;

## Preparing parameters
\\spec_data_append := spec_data_append;

## Parameters to process
_quad_params :=
function(arg)
 local orb, res;

 orb := \\min_lines;
 \\file := "quad";
 if IsBound(arg[1]) then orb := Maximum(1, arg[1]); fi;
 if IsList(orb) then return _biquad_params(orb); fi;
 _a3p_params([]);
 res := List(UnorderedTuples([0..\\hh.single - 2], 2), Reversed);
 orb := Filtered(res, s -> 2*Sum(s) >= orb);
 return List(Reversed(Set(orb)), \\spec_data_append);
end;

\\params := _quad_params;

## \\get_orbits has been set in "sa3_fiber.txt"
set_next_smart();

#####################################################################
## Checking the pencils contained explicitly
#####################################################################

# depricated

#\\min_pencil := 16;

#qquad :=
#function(rc)
# local mat, qq, res, pp, q;
# mat := rc_mat(rc);
# qq  := [2..Length(mat)];
# mat := mat{qq}{qq};
# qq  := all_quads(mat);
# res := [];
# while Length(qq) > 0 do
#  q := Remove(qq);
#  pp := [1..Length(mat)];
#  Perform(q, function(r)
#    r := mat[r];
#    pp := Filtered(pp, p -> r[p] = 0);
#   end);
#  qq := Filtered(qq, q -> not IsSubset(pp, q));
#  if Length(pp) < (\\min_pencil - 4) then continue; fi;
#  if Length(pp) = 0 then AddSet(res, [43]); continue; fi;
#  pp := mat{pp}{pp};
#  pp := List(connected_components(pp), l -> id_any(pp{l}{l}));
#  AddSet(res, Concatenation([43], __canonical(pp)));
# od;
# return res;
#end;
#
#KNOWN_PENCILS := MakeImmutable(Set([
##[43, 43, 1, 1, 1, 1, 1, 1, 1, 1],   ## ?? can be done...
##[43, 43, 43, 1, 1, 1, 1],
#[43, 43, 43, 4],
#[43, 43, 43, 43],
#]));
#
#is_known :=
#function(rc)
# if not IsBound(rc.quads) then rc.quads := qquad(rc); fi;
# if ForAny(rc.quads, s -> lc(s) >= 17) then return true; fi;
# return Length(Intersection(KNOWN_PENCILS, rc.quads)) > 0;
#end;
#
#unknown := rc -> not is_known(rc);

#####################################################################
## Various preliminary tests
#####################################################################

#6test :=
#function(e)
# local mat, n, p;
# mat := DirectSumMat(At(3), [[-2]]);
# n := Length(mat);
# put(mat, e, n);
# repeat
#  mat := DirectSumMat(mat, [[-2]]);
#  p := Length(mat);
#  put(mat, 1, p);
#  put(mat, n, p);
#  show(mat);
# until IsBound(new_lines(mat).error);
#end;


==> anc/code/hh/sspec.txt <==
# -*- GAP -*-
Read("sbase.txt");

#####################################################################
## Sections at a single fiber
## Typical processing:
# Read("s****.txt");    # read the parameter file
# pp := init_spec();
# FOUND := do_fibers(pp);
# save_sing(pp);
#####################################################################

## This MUST be overridden!
\\create := ReturnFail;

create :=
function(S)
 S := \\create(S);
## For now, use safe mode only
 S.safe := true;
 return S;
end;

#####################################################################
## Validation
#####################################################################

## Checks if the section list coincides with the explicit one
\\no_sections   := true;

_rc_extra_sections :=
function(rc)
 local ss;
 ss := secs(rc) - List(rc.sets, Length);
 if rc.pp > 0 then ss := ss{[1..rc.pp - 1]}; fi;
 if IsZero(ss) then return false; fi;
 err_(err_Sections, rc);
 return true;
end;

_rc_prepare_spec :=
function(rc)
 local mat, max;

## The point where sections start
 max := First(rc.sets, s -> Length(s) > 0);
 if max = fail then max := Length(rc.mat); else max := max[1] - 1; fi;

 mat := last_left();
 mat := mat{[max..Length(mat)]};
## !!To do later!! to take into account explicit double sections etc.
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));
end;

_rc_validate_spec :=
function(rc)
 _rc_prepare_spec(rc);
 if BYPASS then return true; fi;
 if \\no_sections and _rc_extra_sections(rc) then return false; fi;
 if __invalid_list(rc, \\validate_rec) then return false; fi;
 return true;
end;

rc_validate := _rc_validate_spec;

#####################################################################
## Sections
#####################################################################

## This MUST be overridden if _sections_mat is used
\\create_fibers := rc -> [];

## All sections are pairwise disjoint
_sections_disjoint :=
function(rc)
 if rc.pp <= 0 then return \\create_fibers(rc); fi;
 return [[rc.pp + 1]];
end;

## Here, max(m, n) is the range for the number of intersections of
#   an m-section with sec_n
#  For compatibility with "spencil.txt" and \\secs, indices shift by 1
#  We assume that rc.pp > 0
_sections_trig_free :=
function(rc, max)
 local sets;

 sets := rc.sets{[1..rc.pp - 1]};
 Perform([1..Length(sets)], function(n)
   sets[n] := combinations(sets[n], max(rc.pp + 1, n + 1));
  end);
 sets := Concatenation([[[rc.pp + 1]]], sets);
 return List(Cartesian(sets), Concatenation);
end;

## Use _max_intr_mat introduced in "sbase.txt"; requires \\max_intr_bound
_sections_mat :=
function(rc)
 if rc.pp <= 0 then return \\create_fibers(rc); fi;
 return _sections_trig_free(rc, _max_intr_mat);
end;

## To be used as \\create_fibers
_fibers_max_quad :=
function(rc, max)
 local res;
 res := List(rc.sets, s -> combinations(s, max));
# this will take care of the double sections: uses bq.set and bq.cnt
 if IsBound(rc.spec) and IsBound(rc.spec.bq) then
  res := Concatenation([combinations(rc.spec.bq.set, rc.spec.bq.cnt)], res);
 fi;
 return List(Cartesian(res), Concatenation);
end;

_fibers_quad_free   := rc -> _fibers_max_quad(rc, [0..1]);
_fibers_biquad_free := rc -> _fibers_max_quad(rc, [0..2]);

#####################################################################
## Next step
#####################################################################

## Override this function
clean :=
function(rc)
 if IsList(rc) then Perform(rc, clean); return; fi;
 Unbind(rc.stab);
 clear_pool(rc);
# Unbind(rc._act);
end;

## We use rc.pp as the "insertion point"
next_spec :=
function(rc)
 local ss;

 if rc.pp <= 0 then return; fi;      ## To decide what to do here
 ss := [Length(rc.mat) + 1..Length(rc.mat) + Length(rc.vec)];
 _rc_finalize(rc);
 rc.sets := List(rc.sets);
 rc.sets[rc.pp] := ss;
 MakeImmutable(rc.sets);
 rc.pp := rc.pp + 1;
 if rc.pp > Length(\\secs) then
  rc.pp := 0;
 else
  rc.G := Stabilizer(rc.G, rc.pp + 1);
 fi;
end;

#####################################################################
## Data format: a list of
## rec(data := [<parameters for \\create]);
#####################################################################
spec_data := list -> rec(data := list);

## Typical data list (appending possible intersections)
spec_data_append :=
function(pat)
 local res;
 res := Reversed([0..pat[Length(pat)]]);
 res := spec_data(List(res, v -> Concatenation(pat, [v])));
 res.name := pat;
 res.phase := 0;
 return res;
end;

\\spec_data_append := spec_data_append;

## MUST be overridden: returns the list od parameters to be processed
\\params        := ReturnFail;

init_spec :=
function(arg)
 return CallFuncList(\\params, arg);
end;

#####################################################################
## Desired number of sections; take into accound double sections
#####################################################################

want_lines := rc -> \\min_lines - extra_sections(rc);

#####################################################################
## Test a parameter set S
#####################################################################
test_param :=
function(S)
 local rc, _err;
 if IsRecord(S) then return S; fi;
 rc := create(S);
 fprint("- S = %0 : \c", S);
 rc.S := S;
 _err := ERRORS;
 ERRORS := [];
 is_K3_verbose(rc);
 rc.ERRORS := ERRORS;
 ERRORS := Union(_err, ERRORS);
 return rc;
end;

test_params :=
function(rc)
 if IsList(rc) then Perform(rc, test_params); return; fi;
 print_bar();
 if IsBound(rc.name) then fprint("## S = %0\n", rc.name); fi;
 if IsBound(rc.phase) and (rc.phase >= 1) then return; fi;
 Apply(rc.data, test_param);
 rc.next := Filtered(rc.data, r -> not IsBound(r.error));
 rc.pats := [];
 Apply(rc.next, ShallowCopy);
 Perform(rc.data, function(r)
   clean(r);
   Unbind(r.G);
   Unbind(r.mat);
   Unbind(r.lines);
   Unbind(r.ex);
   if not IsBound(r.error) then AddSet(rc.pats, List(r.sets, Length)); fi;
  end);
 MakeImmutable(rc.data);
 rc.phase := 1;
 fprint("  \033[1m>> Found %0 valid parameter sets\033[m\n", Length(rc.next));
end;

#####################################################################
## Collecting results
#####################################################################

## This MUST be overridden
## Return true if the record needs further processing other than saturation
#   (small rank with a chance to get \\lines_wanted lines)
#   small rank is already assumed!
\\select_next  := ReturnTrue;

_select_next  := rc -> _non_max(rc) and \\select_next(rc);

min_fibers := ReturnTrue;

_skip_saturate :=
function(rc)
 local default, min;
## Nothing can be skipped in this mode
 if not _safe(rc) then return IdFunc; fi;
 default := _skip_corank(rc, false);
 if rc.pp > 0 then return default; fi;
 min := min_fibers(rc);
 return function(ls)
## Default: those that had rank increased
   ls := default(ls);
## Retain only those of maximal rank or with sufficiently many new fibers
   ls := Filtered(ls, r -> _is_max(r) or (Length(r.vec) >= min));
   return ls;
  end;
end;

_collect_safe :=
function(rc, res)
 local _pr, rcc;
## Collect records for next step
 rc.next := Filtered(res, _select_next);
 if _select_next(rc) then
  rcc := rc_copy(rc);
  rcc.sign := rc.sign;
  Add(rc.next, rcc);
 fi;
 Perform(rc.next, function(rr)
   next_spec(rr);
   if IsBound(rc.safe) then rr.safe := rc.safe; fi;
  end);
 _pr := _print_BYPASS;
 if not IsBound(rc.counts) then rc.counts := []; fi;
 if not IsBound(rc.ranks) then rc.ranks := []; fi;
 if not IsBound(rc.pats) then rc.pats := []; fi;
# res := saturate_list(res: select :=
 res := do_saturate(res, _skip_saturate(rc), function(rr, list)
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(rc.counts, counts(list));
   UniteSet(rc.pats, List(list, secs));
   Perform(list, function(r)
     if Sum(secs(r)) >= want_lines(rc) then AddSet(rc.ranks, rank(r)); fi;
    end);
   list := Filtered(list, \\keep_record);
   return list;
  end);
 return res;
end;

## For now handle only safe mode
_collect_results := _collect_safe;

_collect_next :=
function(rc, ls)
 if not IsBound(rc.counts) then rc.counts := []; fi;
 if not IsBound(rc.ranks) then rc.ranks := []; fi;
 if not IsBound(rc.pats) then rc.pats := []; fi;
 Perform(ls, function(rr)
   UniteSet(rc.counts, rr.counts);
   UniteSet(rc.ranks, rr.ranks);
   UniteSet(rc.pats, rr.pats);
   clean(rr);
  end);
 rc.next := Concatenation(List(ls, rr -> rr.next));
 SortBy(rc.next, rank);
end;

#####################################################################
## Minimal disjoint fiber count
#####################################################################

## These can be overridden
_need_fibers_default  := rc -> \\lines_wanted - Sum(rc.sets, Length) - extra_sections(rc);
\\need_fibers         := _need_fibers_default;

_min_fibers :=
function()
 local ls;

 if IsBound(\\hh_data.nodes) then return \\hh_data.nodes; fi;
 ls := itemize(patterns(\\pencil), 1: silent);
 ls := List(ls, l -> List(l, S -> Sum(S, s -> \\A[s].nodes)));
 ls := ls - \\E[\\pencil[1]].nodes;
 ls := List([1..24], n -> Union(ls{[n..24]}));
 ls := List(ls, function(l)
   if Length(l) = 0 then return infinity; fi;
   return Minimum(l);
  end);
 \\hh_data.nodes := ls;
 return ls;
end;

## The absolute minimal number of disjoint fibers that rc must get
##  to achieve \\lines_wanted
min_fibers :=
function(rc)
 local min, ls;
 min := \\need_fibers(rc);
 if min <= 0 then return 0; fi;
 ls  := _min_fibers();
 if not IsBound(ls[min]) then return infinity; fi;
 return ls[min];
end;

## Can be used as part of \\select_next (for rc.pp = 0):
#   the record already has enough pairwise disjoint fibers!
select_next_disjoint := rc -> Length(rc.vec) >= min_fibers(rc);

## This one returns true/false (decision taken) or the
#   list of fiber sizes
#  Usage:
#   set := select_next_default(rc);
#   if IsBool(set) then return set; fi;
#   check set further ...
select_next_default :=
function(rc)
 local set;
## Fibers are being added; do the default check
 if rc.pp <= 0 then return select_next_disjoint(rc); fi;
## Count explicit sections
 set := List(rc.sets{[1..rc.pp - 1]}, Length);
 set[rc.pp] := Length(rc.vec);
## All edges have been tried?
 if Length(set) >= Length(\\secs) then return Sum(set) >= want_lines(rc); fi;
## Cannot decide; needs further processing!
 return set;
end;

add_ff :=
function(rc)
 rc.safe := false;
 \\make_intersections := intersections_fiber;
# if not rc_lines_mat(rc) then Error("!!Invalid record\n"); fi;
## Records may become invalid after pp changes!
 if not rc_lines_mat(rc) then return []; fi;
 return add_yy(rc);
end;

## Adding a number of fibers
## It is assumed that \\create_sections will do the right thing!
add_fibers :=
function(rc)
 local res, d;
 if (rc.pp <> 0) or (Length(rc.vec) > 0) then
  Error(format("!!Unexpected parameters: pp = %0, vec = %1\n", rc.pp, Length(rc.vec)));
 fi;
 clean(rc);     ## just in case
 rc.min := min_fibers(rc);
 _print("[ min = %0 ] \c", rc.min);
 d := _max_rank + 1 - rank(rc);
## Close to maximal rank: override safe and allow intersections
 if (d > 1) and (d <= \\max_corank) then
  rc.min := infinity;
  res := add_ff(rc);
 else
## Also override the safe mode submaximal rank
  if _submax(rc) then rc.safe := false; fi;
## Add disjoint fibers only!
  res := add_xx(rc);
 fi;
 res := _collect_results(rc, res);
 res := sort_list(res);
 return res;
end;

## temporary
do_sections := ReturnTrue;

do_fibers :=
function(rc)
 local res, tmp, r, t;

 if IsList(rc) then return flat_sorted(rc, do_fibers); fi;

 if IsBound(rc.phase) and (rc.phase >= 3) then return []; fi;

 res := do_sections(rc);
 rc.undefined := [];
 if Length(rc.next) = 0 then rc.phase := 3; return res; fi;
 t := Runtime();
 _print_next(rc.next, "(extra fibers)");
 Append(res, do_list(rc.next, function(rr)
   Unbind(rr.next);
   print_index("\c");
   return add_fibers(rr: level := next_());
  end));
 tmp := rc.next;
 _collect_next(rc, rc.next);
 rc.undefined := rc.next;
 rc.next := List(tmp, function(rr)
   r := rec(rk := rank(rr), next := rr.next, min := rr.min,
            secs := List(rr.sets, Length));
   if IsBound(rr.safe) then r.safe := rr.safe; fi;
   if IsBound(rr.steps) then r.steps := rr.steps; fi;
   return r;
  end);
 _print_counts(rc, t);
 res := sort_list(res);
 rc.phase := 3;
 return res;
end;

#####################################################################
## Adding sections
#####################################################################

## This MUST be overridden
## The maximal number of sections that can be added at position rc.pp
\\max_sections := rr -> \\max_valency;

_add_sections :=
function(rc, max, level)
 local res, ls;
 rc.counts := [];
 if max < 0 then return []; fi;
 res := add_xx(rc, max: level := next_());
 max := rc.pp >= Length(\\secs);
 res := _collect_results(rc, res);
 if max or (Length(rc.next) = 0) then return res; fi;
 fprint("\033[36;1m>> Level = %0, set = %1\033[m %2\n",
        level + 1, List(rc.sets{[1..rc.pp - 1]}, Length), _rk_str(rc.next));
 SortBy(rc.next, rank);
 Append(res, do_list(rc.next, function(rr)
   max := \\max_sections(rr);
   print_index("[max = %0] \c", max);
   ls := _add_sections(rr, max, level + 1);
   return ls;
  end: level := next_()));
 _collect_next(rc, rc.next);
 return res;
end;

add_sections :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, add_sections); fi;

 print_bar('=');
 Unbind(rc.next);
 res := \\max_sections(rc);
 fprint("## S = %0 (maximum = %1)\n", rc.S, res);
 res := _add_sections(rc, res, 1);
 return res;
end;

do_sections :=
function(rc)
 local res, t;

 if IsList(rc) then return flat_sorted(rc, do_sections); fi;

 t := Runtime();
 test_params(rc);
 if IsBound(rc.phase) and (rc.phase >= 2) then return []; fi;
 res := add_sections(rc.next);
 _collect_next(rc, rc.next);
 rc.next := sort_explicit(rc.next, [\\secs], true);
 _print_counts(rc, t);
 rc.phase := 2;
 return res;
end;

#####################################################################
## Smarter section processing
#####################################################################

max_sections_orbits :=
function(rc)
 local set;
 if rc.pp <= 0 then return 0; fi;
 set := [1..rc.pp - 1];
 set := \\get_range(List(rc.sets{set}, Length), set, rc.pp, want_lines(rc));
 if Length(set) = 0 then return -1; fi;
 return Maximum(set);
end;

select_next_orbits :=
function(rc)
 local set;
 set := select_next_default(rc);
 if IsBool(set) then return set; fi;
 return \\has_range(set, [1..Length(set)], want_lines(rc));
end;

## Set all "advanced" hooks
set_next_smart :=
function(arg)
 \\select_next  := select_next_orbits;
 \\max_sections := max_sections_orbits;
 if IsBound(arg[1]) and IsFunction(arg[1]) then set_orbit_routines(arg[1]); fi;
end;


==> anc/code/hh/strig.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sa2_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_2
#####################################################################

\\file          := "trig";

## Always allow non-disjoint fibers
\\max_corank    := infinity;

\\create_fibers  :=                     ## everything is allowed
function(rc)
 rc := List(rc.sets);
 Apply(rc, function(s)
   if Length(s) = 0 then return []; fi;
   return combinations(s, \\max_trig[Length(s)]);
  end);
 rc := List(Cartesian(rc), Concatenation);
 return Filtered(rc, s -> Length(s) <= \\hh.valency);
end;

## Creating a quad record from [a, b; r]
trig :=
function(arg)
 local rc;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 Perform([1..3], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[3] := Minimum(arg{[1..3]});
# if \\hh.h >= 8 then arg[3] := 0; fi;

 rc := rec(mat := _prepend_h(At(2)), pp := 1,
           sets := List([1..3], i -> []),
           G := shift(DihedralGroup(IsPermGroup, 8), 1));
 _set_safe(rc);
 rc.vec := List([1..arg[1]], i -> [2]);
 next_spec(rc);
 rc.vec := List([1..arg[2]], i -> [3]);
 Perform([1..arg[3]], function(i) rc.vec[i] := [3, rc.sets[1][i]]; end);
 Sort(rc.vec);
 next_spec(rc);
## special parameter: a triangle at the third edge
 if IsBound(arg[4]) and (arg[4] = true) then
  rc.vec := [[4, \\th_intr + 1], [4, \\th_intr + 1]];
  next_spec(rc);
 fi;
 return rc;
end;

\\create := trig;

## Parameters to process
_trig_params :=
function(arg)
 local orb, res;

 orb := \\min_lines;
 if IsBound(arg[1]) then orb := Maximum(1, arg[1]); fi;
 res := List(UnorderedTuples([0..\\hh.valency - 2], 2), Reversed);
 orb := Filtered(res, s -> Sum(s{[1, 2, 2]}) >= orb);
 return List(Reversed(Set(orb)), spec_data_append);
end;

\\params := _trig_params;

## \\get_orbits has been set in "sa2_fiber.txt"
set_next_smart();

## Maximal number of parallel sections
Add(\\set_hh_list, rec(name := "trig", func := function()
## Intersections of sections
 \\create_sections := _sections_disjoint;    ## sections pairwise disjoint
## the matrix is set in "sa3_fiber.txt"
 if \\hh.h <= 6 then \\create_sections := _sections_mat; fi;
end));

\\set_hh();

#####################################################################
## Various preliminary tests
#####################################################################

## Computations for \\max_trig
test_trigs :=
function()
 local rc;
 return List([1..\\hh.valency - 2], function(n)
   fprint(">> n = %0 \c", n);
   rc := trig(n);
   if not is_K3_verbose(rc) then return []; fi;
   return Filtered([0..n], function(m)
     rc.vec := rc.sets{[1]}{[1..m]};
     return is_K3_verbose(rc);
    end);
#   for max in [0..n] do
#    rc.vec := rc.sets{[1]}{[1..max]};
#    if not is_K3_verbose(rc: level := next_()) then return max - 1; fi;
#   od;
#   return n;
  end);
end;

## Intersection of section in h = 6
6test :=
function(double, single)
 local mat, m, p;
 mat := Concatenation(List(double, p -> Am(2)), List(single, p -> [[-2]]));
 mat := DirectSumMat(Concatenation([At(2)], mat));
 p := 4;
 Perform(double, function(n)
   put(mat, p, n);
   put(mat, p + 1, n);
   p := p + 2;
  end);
 Perform(single, function(n)
   put(mat, p, n);
   p := p + 1;
  end);
# show(mat);
 p := Combinations([6..Length(mat)]);
 for p in UnorderedTuples(p, 2) do
  m := List(mat, List);
  put(m, 4, p[1]);
  put(m, 5, p[2]);
  show(m);
  new_lines(m);
 od;
end;


==> anc/code/hh/svalidate.txt <==
# -*- GAP -*-

#####################################################################
## Validation routines
#####################################################################

err_fmt :=
function(rc, fmt, val)
 if not IsBound(fmt.pool[val]) then
  fmt.pool[val] := Immutable(format(fmt.error, val));
  fmt.count[val] := 0;
 fi;
 fmt.count[val] := fmt.count[val] + 1;
 err_(fmt.pool[val], rc);
end;

last_adjacencies :=
function()
 if not IsBound(\\last.adjacencies) then
  \\last.adjacencies := List(last_config(), r -> Positions(r, 1));
  MakeImmutable(\\last.adjacencies);
 fi;
 return \\last.adjacencies;
end;

## Intersection without extra checks
_intr :=
function(set1, set2)
 set1 := ShallowCopy(set1);
 IntersectSet(set1, set2);
 return set1;
end;

_intr2 := c -> _intr(c[1], c[2]);

#####################################################################
## Trig/quad/biquad errors
#####################################################################

\\err_Trig      := rec(error := Immutable("**Has a biquadrangle [%0]\n"),
                       pool  := [Immutable(err_Triangle),
                                Immutable(err_Quad)],
                       count := [0, 0]);
\\err_Triquad   := rec(error := Immutable("**Has a triquadrangle [%0]\n"),
                       pool  := [],
                       count := []);

## Checks if the configuration has a triangle/quadrangle
#   Should be faster than _line_girth
#   For performance, takes both "mat" and "lines"
_line_trig :=
function(mat, lines, quad)
 local p, pp, q, qm, r, s;
 for p in [1..Length(lines)] do
  pp := lines[p];
  for q in [1..Length(pp) - 1] do
   if pp[q] <= p then continue; fi;
   qm := mat[pp[q]];
   for r in [q + 1..Length(pp)] do
    r := pp[r];
    if qm[r] = 1 then return [p, pp[q], r]; fi;     ## Triangle found!
    if quad then
     s := First(lines[r], u -> (u > p) and (qm[u] = 1));
     if s <> fail then return [p, pp[q], s, r]; fi; ## Quadrangle found
    fi;
   od;
  od;
 od;
 return false;
end;

## List all triangles/quadrangles
#   For performance, takes both "mat" and "lines"
_all_trigs :=
function(mat, lines, quad)
 local p, pp, q, qm, r, s, res;
 res := [];
 for p in [1..Length(lines)] do
  pp := lines[p];
  for q in [1..Length(pp) - 1] do
   if pp[q] <= p then continue; fi;
   qm := mat[pp[q]];
   for r in [q + 1..Length(pp)] do
    r := pp[r];
    if qm[r] = 1 then Add(res, [p, pp[q], r]); fi;  ## Triangle found!
    if quad then
     s := Filtered(lines[r], u -> (u > p) and (qm[u] = 1));
     Append(res, List(s, v -> [p, pp[q], v, r]));   ## Quadrangles found
    fi;
   od;
  od;
 od;
 return res;
end;

## List all triangles/quadrangles
rc_trigs :=
function(rc, quad)
 rc := config(rc);
 return _all_trigs(rc, line_list(rc), quad);
end;

## Check the \\last configuration
_last_trig := quad -> _line_trig(last_config(), last_adjacencies(), quad);

## Check \\last and signal error if found
_trig_rc :=
function(rc, quad)
 quad := _last_trig(quad);
 if quad = false then return false; fi;
 err_fmt(rc, \\err_Trig, Length(quad) - 2);
## Extended error information: the violating subconfiguration
 rc._error := quad;
 return true;
end;

__triquad_error     := 0;   ## Used to return part of information

## Checks if the configuration has a biquadrangle of length >= max
#   Also detects triangles and, if max = 2, quadrangles
#   For performance, takes both "mat" and "lines"
#  - tq > 0:    also check for triples as in h^2 = 6:   <  max  >
#                                                       <  max  >
#                                                       < >= tq >
_line_biquad :=
function(mat, lines, max, tq)
 local p, pp, pm, q, ss, l, r, s2, \3;

 \3 := function(range)
  for r in range do
   if pm[r] = 1 then continue; fi;
   s2 := _intr(ss, lines[r]);
   if Length(s2) < tq then continue; fi;
   __triquad_error := Length(s2);
   s2 := Concatenation([p, q, r], s2);
   return true;
  od;
  return false;
 end;

 __triquad_error := 0;
 for p in [1..Length(lines) - 1] do
  pp := lines[p];
  pm := mat[p];
  for q in [p + 1..Length(lines)] do
   ss := _intr(pp, lines[q]);
   l := Length(ss);
   if pm[q] = 1 then
    if l > 0 then return [p, q, ss[1]]; fi;
    continue;
   fi;
   if l > max then return Concatenation([p, q], ss); fi;
   if (tq <= 0) or (l < max) then continue; fi;
   if \3([q + 1..Length(lines)]) then return s2; fi;
   if tq >= max then continue; fi;
   if \3([1..p - 1]) or \3([p + 1..q - 1]) then return s2; fi;
  od;
 od;
 return false;
end;

## Check \\last and signal error if found
_biquad_rc :=
function(rc, max)
 local tq;
 tq := 0;
 if IsBound(rc.spec) and IsBound(rc.spec.bq) then
  tq := rc.spec.bq.xy;
 fi;
 max := _line_biquad(last_config(), last_adjacencies(), max, tq);
# max := _last_biquad(max);
 if max = false then return false; fi;
 if __triquad_error = 0 then
  err_fmt(rc, \\err_Trig, Length(max) - 2);
 else
  err_fmt(rc, \\err_Triquad, __triquad_error);
 fi;
## Extended error information: the violating subconfiguration
 rc._error := max;
 return true;
end;

#####################################################################
## Small girth error
#####################################################################
\\err_Girth     := rec(error := Immutable("**Girth too small: AA[%0]\n"),
                       pool  := [], count := []);

## Checks if the adjacency list "lines" has girth <= min, i.e., an AA[< min]
_line_girth :=
function(lines, min)
 local p, res, step;

 step := function(st, q, q2)
  local r;
  for r in lines[q] do
   if (r < p) or (r = q2) then continue; fi;
   if r = p then res := [r]; return true; fi;
   if st > min then return false; fi;
   if step(st + 1, r, q) then Add(res, r); return true; fi;
  od;
  return false;
 end;

 if min < 2 then return false; fi;
## We assume that p is the smallest line of the cycle
 for p in [1..Length(lines) - 1] do
  if step(2, p, 0) then return res; fi;
 od;
 return false;
end;

## List all cycles of length <= min, i.e., an AA[< min]
_all_cycles :=
function(lines, min)
 local p, res, step;

 step := function(st, q, q2, cycle)
  local r;
  cycle := Concatenation(cycle, [q]);
  for r in lines[q] do
   if (r < p) or (r = q2) then continue; fi;
   if r = p then Add(res, Concatenation(cycle, [r])); fi;
   if st > min then return; fi;
   step(st + 1, r, q, cycle);
  od;
 end;

 if min < 2 then return []; fi;
 res := [];
## We assume that p is the smallest line of the cycle
 for p in [1..Length(lines) - 1] do step(2, p, 0, []); od;
 return Set(res, Set);
end;

## List all cycles of length <= min, i.e., an AA[< min]
rc_cycles :=
function(rc, min)
 return _all_cycles(line_list(config(rc)), min);
end;

## Check the \\last configuration
_last_girth := min -> _line_girth(last_adjacencies(), min);

## Check \\last and signal error if found
_girth_rc :=
function(rc, min)
 min := _last_girth(min);
 if min = false then return false; fi;
 err_fmt(rc, \\err_Girth, Length(min) - 1);
## Extended error information: the violating subconfiguration
 rc._error := min;
 return true;
end;

#####################################################################
## Small DD error
#####################################################################
\\err_DD        := rec(error := Immutable("**Has DD[%0]\n"),
                       pool  := [], count := []);

## Checks if the adjacency list "lines" has a DD[< min]
_line_DD :=
function(lines, min)
 local pp, p, l, s, res, step;

 step := function(st, q, q2)
  local r;
  for r in lines[q] do
   if r = q2 then continue; fi;
   if Length(lines[r]) = 3 then         ## first 3-valent vertex
    res := List(lines[r]);
    RemoveSet(res, q);
    Add(res, r);
    return true;
   fi;
   if st >= min then continue; fi;      ## no need to go further
   if step(st + 1, r, q) then Add(res, r); return true; fi;
  od;
  return false;
 end;

 if min <= 4 then return false; fi;
 pp := [];
 for p in [1..Length(lines)] do
  l := Length(lines[p]);
## Found DD[4]
  if l > 3 then return Concatenation(lines[p]{[1..4]}, [p]); fi;
  if l = 3 then Add(pp, p); fi;
 od;
## At most one vertex of valency >= 3: cannot have DD[>4]
 if (Length(pp) <= 1) or (min <= 5) then return false; fi;
 for p in pp do
  if step(6, p, 0) then
   Add(res, p);
   Perform(lines[p], function(q)
     if Position(res, q) = fail then Add(res, q); fi;
    end);
   return res;
  fi;
 od;
 return false;
end;

## List all subgraphs DD[< min]
_all_DDs :=
function(lines, min)
 local p, pp, res, step;

 step := function(st, q, q2, D)
  local r;
  D := Union(D, [q]);
  for r in lines[q] do
   if r = q2 then continue; fi;
   if Length(lines[r]) = 3 then     ## found a 3-valent vertex
    AddSet(res, Union(lines[r], D, [r]));
   fi;
   if st >= min then continue; fi;  ## no need to go further
   step(st + 1, r, q, D);
  od;
 end;

 if min <= 4 then return []; fi;
 res := [];
 pp := PositionsProperty(lines, l -> Length(l) > 2);
 Perform(pp, function(p)
   if Length(lines[p]) <= 3 then return; fi;
## Do all DD[4]
   UniteSet(res, List(Combinations(lines[p], 4), c -> Union(c, [p])));
  end);
## At most one vertex of valency >= 3: cannot have DD[>4]
## If DD[4] is found, ignore the rest
 if (Length(pp) <= 1) or (min <= 5) or (Length(res) > 0) then return res; fi;
 for p in pp do step(6, p, 0, Union(lines[p], [p])); od;
 return res;
end;

## List all subgraphs DD[< min]
rc_DDs :=
function(rc, min)
 return _all_DDs(line_list(config(rc)), min);
end;

## Check the \\last configuration
_last_DD := min -> _line_DD(last_adjacencies(), min);

## Check \\last and signal error if found
_DD_rc :=
function(rc, min)
 min := _last_DD(min);
 if min = false then return false; fi;
 err_fmt(rc, \\err_DD, Length(min) - 1);
## Extended error information: the violating subconfiguration
 rc._error := min;
 return true;
end;

#####################################################################
## Small EE error
#####################################################################
\\err_EE        := rec(error := Immutable("**Has EE[%0]\n"),
                       pool  := [], count := []);

__max_EE        := Immutable([,,,,,, 2, 3, 5]);
__shape_EE      := Immutable([,,,,,,
[[2, 2, 2]],
Orbit(SymmetricGroup(3), [3, 3, 1], Permuted),
Orbit(SymmetricGroup(3), [5, 2, 1], Permuted)]);
__shapes_EE     := Immutable([,,,,,,
__shape_EE[7],
Concatenation(__shape_EE{[8, 7]}),
Concatenation(__shape_EE{[9, 8, 7]})]);

__EE_path :=
function(lines, max, q, q2)
 local res, qq;
 res := [];
 repeat
  qq := lines[q];
  Add(res, q);
  if Length(qq) <= 1 then return res; fi;
  max := max - 1;
  if max = 0 then return res; fi;
  if Length(qq) >= 3 then Error("!!Unexpected graph\n"); fi;
## At this time, there are exactly two elements, one of which is q2
  qq := First(qq, u -> u <> q2);
  q2 := q;
  q  := qq;
 until false;
end;

__EE_shape :=
function(paths, shape)
 local i;
 for i in [1..3] do
  if Length(paths[i]) < shape[i] then return false; fi;
 od;
 return Concatenation(List([1..3], i -> paths[i]{[1..shape[i]]}));
end;

## Checks if the adjacency list "lines" has a EE[< min]
## Should have been tested for smaller DD or AA
_line_EE :=
function(lines, min)
 local pp, p, res, max, shape;

 if min <= 6 then return false; fi;
 if min > 9 then min := 9; fi;
 max    := __max_EE[min];
 shape  := __shapes_EE[min];
 for p in [1..Length(lines)] do
  pp := lines[p];
  if Length(pp) <> 3 then continue; fi;
  pp := List(pp, q -> __EE_path(lines, max, q, p));
  if ForAny(shape, function(s)
    res := __EE_shape(pp, s);
    return IsList(res);
   end) then
   Add(res, p);
   return res;
  fi;
 od;
 return false;
end;

## List all subgraphs EE[< min]
## Should have been tested for smaller DD or AA
_all_EEs :=
function(lines, min)
 local pp, p, res, max, shape;

 if min <= 6 then return []; fi;
 if min > 9 then min := 9; fi;
 res    := [];
 max    := __max_EE[min];
 shape  := __shapes_EE[min];
 for p in [1..Length(lines)] do
  pp := lines[p];
  if Length(pp) <> 3 then continue; fi;
  pp := List(pp, q -> __EE_path(lines, max, q, p));
  Append(res, List(shape, function(s)
    s := __EE_shape(pp, s);
    if IsList(s) then Add(s, p); fi;
    return s;
   end));
 od;
 res := Filtered(res, IsList);
 return Set(res, Set);
end;

## List all subgraphs EE[< min]
## Should have been tested for smaller DD or AA
rc_EEs :=
function(rc, min)
 return _all_EEs(line_list(config(rc)), min);
end;

## Check the \\last configuration
_last_EE := min -> _line_EE(last_adjacencies(), min);

## Check \\last and signal error if found
_EE_rc :=
function(rc, min)
 min := _last_EE(min);
 if min = false then return false; fi;
 err_fmt(rc, \\err_EE, Length(min) - 1);
## Extended error information: the violating subconfiguration
 rc._error := min;
 return true;
end;

#####################################################################
## Valency error
#####################################################################

\\err_val       := rec(error := Immutable("**Has valency %0\n"),
                       pool  := [], count := []);

_valency_mat :=
function(rc, max)
 local r, c;
 for r in last_config() do
  c := 2 + Sum(r);
  if c <= max then continue; fi;
  err_fmt(rc, \\err_val, c);
  rc._error := c;
  return true;
 od;
 return false;
end;

#####################################################################
## Pencil error for quad pencils
#####################################################################

\\err_pencil    := rec(error := Immutable("**Has smaller pencil\n"),
                       pool  := [], count := []);

_6pencil :=
function(mat, pos)
 local ls, r, p;
 ls := [1..Length(mat)];
 for p in pos do
  r := mat[p];
  ls := Filtered(ls, n -> r[n] = 0);
 od;
 if IsEmpty(ls) then return ls; fi;
 return id_pencil(mat{ls}{ls});
end;

pencil_rc :=
function(rc, num, pos, S)
 if (\\2 <> 2) or (Length(rc.vec) <> num) then return false; fi;
 num := _6pencil(last_config(), pos);
 if num >= S then return false; fi;
 err_fmt(rc, \\err_pencil, 1);
 rc._error := num;
 return true;
end;

#####################################################################
## Validation of records/matrices
#####################################################################

## The master validation routine
\\validate_rec    := [];
## Validate the original explicit configuration before further processing
__validate_mat    := 0;     ## for debugging
__validate_set    := 0;     ## for debugging
Append(__debug_vars, ["__validate_mat", "__validate_set"]);
\\validate_mat    := [
];
## Pre-Validate a set of sections to be added (explicit lines only!)
## Lets us catch errors early, before processing any further
\\validate_set    := [
];

__invalid_list :=
function(rc, list)
 local res;
 return ForAny(list, function(v)
   res := v.on and v.func(rc);
   if res then v.count := v.count + 1; fi;
   return res;
  end);
end;

## These functions/variables are to be used in \\validate_rec
## They rely upon last_config() only and can be used in \\validate_mat

## Checks if the congfiguration has a triangle (faster than rc_girth)
rc_trig     := rec(on := true, name := "trig", count := 0,
                   func := rc -> _trig_rc(rc, false));
## Checks if the congfiguration has a quadrangle or triangle (faster than rc_girth)
rc_quad     := rec(on := true, name := "quad", count := 0,
                   func := rc -> _trig_rc(rc, true));
## Checks if the congfiguration has a biquadtangle or triangle
rc_biquad   := rec(on := true, name := "biquad", count := 0,
                   max  := 2,   ## this is a parameter
                   func := rc -> _biquad_rc(rc, rc_biquad.max));
## Checks if the congfiguration has girth <= min, i.e., AA[< min]
rc_girth    := rec(on := true, name := "girth", count := 0,
                   min  := 0,   ## this is a parameter
                   func := rc -> _girth_rc(rc, rc_girth.min));
## Checks if the congfiguration has a DD[< min]
rc_DD       := rec(on := true, name := "DD", count := 0,
                   min  := 0,   ## this is a parameter
                   func := rc -> _DD_rc(rc, rc_DD.min));
## Checks if the congfiguration has a EE[< min]
rc_EE       := rec(on := true, name := "EE", count := 0,
                   min  := 0,   ## this is a parameter
                   func := rc -> _EE_rc(rc, rc_EE.min));

## Checks if all valencies do not exceed max
rc_valency  := rec(on := true, name := "valency", count := 0,
                   max  := 0,   ## this is a parameter
                   func := rc -> _valency_mat(rc, rc_valency.max));

rc_pencil   := rec(on := true, name := "pencil", count := 0,
                   num  := 0,    ## these are parameters
                   pos  := MakeImmutable([1..4]),
                   set  := [],
                   func := rc -> pencil_rc(rc, rc_pencil.num,
                                               rc_pencil.pos,
                                               rc_pencil.set));

## Check the rc_mat(rc) first before passing to get_lines
## Uses \\validate_mat instead of \\validate_rec
rc_lines_mat :=
function(rc)
 \\last := rec(mat := rc_mat(rc));
 if Length(\\validate_mat) > 0 then
  \\last.lines := OneMutable(\\last.mat){[2..Length(\\last.mat)]};
  \\last.ex := [];
  if __invalid_list(rc, \\validate_mat) then
   rc.matrix := true;
   __validate_mat := __validate_mat + 1;
   return false;
  fi;
 fi;
 return get_lines(\\last.mat, rc);
end;

#####################################################################
## Validation of sets
## Quick and dirty pre-check of a set of sections
#####################################################################

## Checks if the congfiguration is quadrangle free
_quad_set :=
function(set)
 local c;
 for c in IteratorOfCombinations(set, 2) do
  if Length(_intr2(c)) > 1 then return true; fi;
 od;
 return false;
end;

## Checks if the congfiguration is biquadrangle free
_biquad_set :=
function(set, max)
 local pp, c, n, check;

 check := function(n, pp, max)
  pp := _intr(pp, set[n]);
  if Length(pp) < 2 then return false; fi;
  if max <= 0 then return true; fi;
  max := max - 1;
  return ForAny([n + 1..Length(set)], p -> check(p, pp, max));
 end;

 for c in IteratorOfCombinations([1..Length(set)], 2) do
  pp := _intr(set[c[1]], set[c[2]]);
  if Length(pp) > max then return true; fi;
  if (max < 2) or (Length(pp) < 2) or (Length(set) <= max) then continue; fi;
  if ForAny([c[2] + 1..Length(set)], n -> check(n, pp, max - 2)) then
   return true;
  fi;
 od;
 return false;
end;

## These functions/variables are to be used in \\validate_set
## Checks if the congfiguration is quadrangle free
set_quad    := rec(on := true, name := "quad", count := 0,
                   func := _quad_set);
## Checks if the congfiguration is biquadrangle free
set_biquad  := rec(on := true, name := "biquad", count := 0,
                   max  := 3,   ## this is a parameter
                   func := set -> _biquad_set(set, set_biquad.max));

## To be used as "rep" in "validate_sets"
_rep_single   := s -> [s];
_orb_single   := s -> [s[1]];
_rep_multiple := IdFunc;
_orb_multiple := s -> s[1];

validate_sets :=
function(rc, list, rep)
 local pool, vec;

 if not ForAny(\\validate_set, v -> v.on) then return list; fi;
 pool := rc._pool;
 vec := rc.vec;
 __validate_set := __validate_set + Length(list);
 list := Filtered(list, function(set)
   set := pool{rep(set)};
   Append(set, vec);
   return not __invalid_list(set, \\validate_set);
  end);
 __validate_set := __validate_set - Length(list);
 return list;
end;

#####################################################################
## Debug stuff
#####################################################################

## These are copies for saving
\\validate_rec_ := [];
\\validate_mat_ := [];
\\validate_set_ := [];

Append(__debug_vars, [
"\\validate_rec_",# := [];
"\\validate_mat_",# := [];
"\\validate_set_",# := [];
"\\err_Trig",
"\\err_Triquad",
"\\err_Girth",
"\\err_DD",
"\\err_val",
"\\err_pencil",
]);

## Listing parameters used when saving
_parameter_list := ls -> List(ls, function(r)
 r := ShallowCopy(r);
 Unbind(r.func);
 return r;
end);

_collect_debug :=
function()
 \\validate_rec_ := _parameter_list(\\validate_rec);
 \\validate_mat_ := _parameter_list(\\validate_mat);
 \\validate_set_ := _parameter_list(\\validate_set);
end;

print_debug :=
function()
 _collect_debug();
 _print_debug();
end;

#####################################################################
## h-dependent values
#####################################################################

## MUST be overridden!
#### The goal (used to detect bad records)
\\hh_wanted     := [0];
#### Keep at least that many sections at a single fiber in "sspec.txt"
\\hh_secs       := [0];
#### Keep records with at least that many lines
\\hh_kept       := [0];
#### Keep records with at least that many exceptional divisors
\\hh_sing       := [6, 6, 4];
#### Cut pencil lists at this point
\\hh_cut        := [];

## Scratch storage for h-dependent data
\\hh_data       := rec();
\\set_hh_list   := [];

\\set_hh :=
function(arg)
 \\hh_data      := rec();
 \\lines_wanted := _select_h(\\hh_wanted);
 \\min_lines    := _select_h(\\hh_secs);
 \\lines_kept   := _select_h(\\hh_kept);
 \\sing_kept    := _select_h(\\hh_sing);
 if Length(\\hh_cut) > 0 then
  \\cut         := _select_h(\\hh_cut);
 fi;
## Turn these off for triquadrics: would be detected in get_lines
 rc_trig.on     := not \\hh.trig;
 rc_biquad.on   := not \\hh.trig;
## For odd degrees, the nodal index is at most 12
 \\Kummer_cut   := \\Kummer;
 if (\\hh.h mod 4) = 2 then \\Kummer_cut := 12; fi;
# if \\hh.h = 6 then \\Kummer_cut  := 12; fi;

 Perform(\\set_hh_list, function(rc) rc.func(); end);
end;

#####################################################################
## The type of a configulation
#####################################################################

_rc_kind :=
function(rc)
 local mat, gr, g, mu, ln, try;

 try := n -> include_config(\\E[n].mat, mat) <> fail;

 mat := config(rc);
 gr := inertia_index(mat);
 if gr[1] = 0 then
## Elliptic configuration
  if gr[2] = 0 then return 0; fi;
## Parabolic configuration
  gr := Filtered(id_pencil(mat), p -> p > 40) - 40; ## Full elliptic fibers
  mu := Minimum(List(gr, p -> \\E[p].rk));           ## Minimal Milnor number
  gr := Filtered(gr, p -> \\E[p].rk = mu);
  return Minimum(gr);                               ## Minimal among those
 fi;

## Find the true girth first
 gr := graph(mat);
 g  := Girth(gr);
 ln := line_list(mat);
 if (g >= 0) and (g <= 4) then return g - 1; fi;    ## AA[g-1]

 for mu in [5..20] do
  if g = mu then return g - 1; fi;                  ## AA[g-1]
  if IsList(_line_DD(ln, mu)) then                  ## DD[g-1]
   return mu + 15;
  fi;
  if (mu <= 9) and IsList(_line_EE(ln, mu)) then    ## EE[g-1]
   return mu + 29;
  fi;
 od;

 return fail;
end;

rc_kind :=
function(rc)
 if IsRecord(rc) then
  if not IsBound(rc.kind) then rc.kind := _rc_kind(rc); fi;
  return rc.kind;
 fi;
 return _rc_kind(rc);
end;

kind := rc_kind;

#####################################################################
## Pencil structure
#####################################################################

_pencil_list :=
function(mat, list)
 local res, pp, s;
 res := [];
 list := List(list);
 while Length(list) > 0 do
  s := Remove(list);
  pp := [1..Length(mat)];
  Perform(s, function(r)
    r := mat[r];
    pp := Filtered(pp, p -> r[p] = 0);
   end);
  list := Filtered(list, s -> not IsSubset(pp, s));
  UniteSet(pp, s);
  AddSet(res, pp);
 od;
 return res;
end;

_type_list :=
function(mat, list)
 list := _pencil_list(mat, list);
 return Collected(List(list, l -> id_pencil(mat{l}{l})));
end;

_pencils :=
function(rc)
 local mat, kd, ln;

 mat := config(rc);
 ln := line_list(mat);
 kd := kind(rc);
 if kd = 0 then
  return id_pencil(mat);
 elif kd < 20 then
  ln := _all_cycles(ln, kd + 1);
 elif kd < 36 then
  ln := _all_DDs(ln, kd - 15);
 else
  ln := _all_EEs(ln, kd - 29);
 fi;
 return _type_list(mat, ln);
end;

#####################################################################
## just testing
#####################################################################

